Interpreting 95 GeV di-photon/$b\bar{b}$ excesses as a lightest Higgs boson of the MRSSM

The Minimal R-symmetric Supersymmetric Standard Model (MRSSM) is a well motivated BSM model which can accommodate the observed 125 GeV Higgs boson in agreement with electroweak precision observables, in particular with the $W$ boson mass and $T$ parameter. In the 2016 paper we showed that the SM-like 125 GeV Higgs state can be also realised as the second-to-lightest scalar of the MRSSM, leaving room for another sub-100 GeV state. Motivated by the recent ATLAS and CMS observation of the di-photon excess at a mass of around 95 GeV we investigate the possibility whether this could be the lightest CP-even MRSSM scalar in a variation of our benchmarks presented in the 2016 work. We show that such a state can also simultaneously explain the excess in the $b\bar{b}$ final state observed around the same mass value at LEP. Due to the R-symmetric nature of the model, a light singlet-like Higgs state leads necessarily to a light bino-singlino Dirac dark matter candidate, which can give a correct relic density while evading current experimental bounds. Dark matter and LHC searches place further bounds on this scenario and point to parameter regions which are viable and of interest for the LHC Run III and upcoming dark matter experiments.

==> anc/BMP7.in <==
BLOCK MODSEL
   6   0

BLOCK FLEXIBLESUSY
   0    0.0001
   1   0
   2   0
   3   1
   4   2
   5   2
   6   3
   7   2
   8   1
   9   1
   10   1
   11   1
   12   0
   13   1
   14    9.999999999999999e-12
   15   0
   16   0
   17   0
   18   0
   19   0
   20   2
   21   1
   22   0
   23   1
   24   123111321
   25   0
   26   1
   27   1
   28   1
   29   1
   30   1
   31   1

BLOCK FLEXIBLESUSYINPUT
   0    0.00729735
   1    125.25

BLOCK SMINPUTS
   1    127.944
   2    1.1663787e-05
   3    0.1184
   4    91.1876
   5    4.18
   6    173.34
   7    1.777
   8    0
   9    80.38500000000001
   11    0.000510998902
   12    0
   13    0.105658357
   14    0
   21    0.00475
   22    0.0024
   23    0.104
   24    1.27

BLOCK MINPAR
   3    49.4845262

BLOCK EXTPAR
   0   1000

BLOCK HMIXIN
   303    1.49003334
   304   -1.03432914
   301   -0.193136385
   302   -0.00658438839
   201    1536.14107
   202    658.206239
   101    31125.58232361585

BLOCK MSQ2IN
   1   1    14463605.58734837
   1   2   0
   1   3   0
   2   1   0
   2   2    14463605.58734837
   2   3   0
   3   1   0
   3   2   0
   3   3    15209300.73803712

BLOCK MSL2IN
   1   1    1000000
   1   2   0
   1   3   0
   2   1   0
   2   2    1000000
   2   3   0
   3   1   0
   3   2   0
   3   3    1000000

BLOCK MSD2IN
   1   1    9910563.328086277
   1   2   0
   1   3   0
   2   1   0
   2   2    9910563.328086277
   2   3   0
   3   1   0
   3   2   0
   3   3    13898100.23928305

BLOCK MSU2IN
   1   1    1616282.892960323
   1   2   0
   1   3   0
   2   1   0
   2   2    1616282.892960323
   2   3   0
   3   1   0
   3   2   0
   3   3    6011675.274597805

BLOCK MSE2IN
   1   1    1000000
   1   2   0
   1   3   0
   2   1   0
   2   2    1000000
   2   3   0
   3   1   0
   3   2   0
   3   3    1000000

BLOCK NMSSMRUNIN
   10    752.3375005134579

BLOCK MSOFTIN
   110    9000000
   111   2250000
   50    272858.4129694201
   51    1669066.097306028
   300    45.1590141
   301    1458.43291
   302   3000

BLOCK FLEXIBLEDECAY
   0   1
   1    1e-10
   2   4
   3   1
   4   2
   5   1
   6   1
   7   1


==> anc/BMP7.out <==
Block SPINFO
     1   FlexibleSUSY
     2   2.8.0
     5   MRSSM2
     9   4.15.2
BLOCK MODSEL
   6   0
BLOCK FLEXIBLESUSY
   0    0.0001
   1   0
   2   0
   3   1
   4   2
   5   2
   6   3
   7   2
   8   1
   9   1
   10   1
   11   1
   12   0
   13   1
   14    9.999999999999999e-12
   15   0
   16   0
   17   0
   18   0
   19   0
   20   2
   21   1
   22   0
   23   1
   24   123111321
   25   0
   26   1
   27   1
   28   1
   29   1
   30   1
   31   1
BLOCK FLEXIBLESUSYINPUT
   0    0.00729735
   1    125.25
BLOCK SMINPUTS
   1    127.944
   2    1.1663787e-05
   3    0.1184
   4    91.1876
   5    4.18
   6    173.34
   7    1.777
   8    0
   9    80.38500000000001
   11    0.000510998902
   12    0
   13    0.105658357
   14    0
   21    0.00475
   22    0.0024
   23    0.104
   24    1.27
BLOCK FLEXIBLEDECAY
   0   1
   1    1e-10
   2   4
   3   1
   4   2
   5   1
   6   1
   7   1
Block MINPAR
     3     4.94845262E+01   # TanBeta
Block EXTPAR
     0     1.00000000E+03   # Ms
Block HMIXIN
   101     3.11255823E+04   # BMuInput
   301    -1.93136385E-01   # LamSDInput
   302    -6.58438839E-03   # LamSUInput
   303     1.49003334E+00   # LamTDInput
   304    -1.03432914E+00   # LamTUInput
   201     1.53614107E+03   # MuDInput
   202     6.58206239E+02   # MuUInput
Block MSD2IN
  1  1     9.91056333E+06   # md2Input(1,1)
  1  2     0.00000000E+00   # md2Input(1,2)
  1  3     0.00000000E+00   # md2Input(1,3)
  2  1     0.00000000E+00   # md2Input(2,1)
  2  2     9.91056333E+06   # md2Input(2,2)
  2  3     0.00000000E+00   # md2Input(2,3)
  3  1     0.00000000E+00   # md2Input(3,1)
  3  2     0.00000000E+00   # md2Input(3,2)
  3  3     1.38981002E+07   # md2Input(3,3)
Block MSOFTIN
   300     4.51590141E+01   # MDBSInput
   302     3.00000000E+03   # MDGocInput
   301     1.45843291E+03   # MDWBTInput
   111     2.25000000E+06   # moc2Input
    50     2.72858413E+05   # mRd2Input
    51     1.66906610E+06   # mRu2Input
   110     9.00000000E+06   # mT2Input
Block MSE2IN
  1  1     1.00000000E+06   # me2Input(1,1)
  1  2     0.00000000E+00   # me2Input(1,2)
  1  3     0.00000000E+00   # me2Input(1,3)
  2  1     0.00000000E+00   # me2Input(2,1)
  2  2     1.00000000E+06   # me2Input(2,2)
  2  3     0.00000000E+00   # me2Input(2,3)
  3  1     0.00000000E+00   # me2Input(3,1)
  3  2     0.00000000E+00   # me2Input(3,2)
  3  3     1.00000000E+06   # me2Input(3,3)
Block MSL2IN
  1  1     1.00000000E+06   # ml2Input(1,1)
  1  2     0.00000000E+00   # ml2Input(1,2)
  1  3     0.00000000E+00   # ml2Input(1,3)
  2  1     0.00000000E+00   # ml2Input(2,1)
  2  2     1.00000000E+06   # ml2Input(2,2)
  2  3     0.00000000E+00   # ml2Input(2,3)
  3  1     0.00000000E+00   # ml2Input(3,1)
  3  2     0.00000000E+00   # ml2Input(3,2)
  3  3     1.00000000E+06   # ml2Input(3,3)
Block MSQ2IN
  1  1     1.44636056E+07   # mq2Input(1,1)
  1  2     0.00000000E+00   # mq2Input(1,2)
  1  3     0.00000000E+00   # mq2Input(1,3)
  2  1     0.00000000E+00   # mq2Input(2,1)
  2  2     1.44636056E+07   # mq2Input(2,2)
  2  3     0.00000000E+00   # mq2Input(2,3)
  3  1     0.00000000E+00   # mq2Input(3,1)
  3  2     0.00000000E+00   # mq2Input(3,2)
  3  3     1.52093007E+07   # mq2Input(3,3)
Block NMSSMRUNIN
    10     7.52337501E+02   # mS2Input
Block MSU2IN
  1  1     1.61628289E+06   # mu2Input(1,1)
  1  2     0.00000000E+00   # mu2Input(1,2)
  1  3     0.00000000E+00   # mu2Input(1,3)
  2  1     0.00000000E+00   # mu2Input(2,1)
  2  2     1.61628289E+06   # mu2Input(2,2)
  2  3     0.00000000E+00   # mu2Input(2,3)
  3  1     0.00000000E+00   # mu2Input(3,1)
  3  2     0.00000000E+00   # mu2Input(3,2)
  3  3     6.01167527E+06   # mu2Input(3,3)
Block gauge Q= 1.00000000E+03
     1     3.61692852E-01   # g1 * 0.7745966692414834
     2     6.33720428E-01   # g2
     3     1.01483512E+00   # g3
Block Yu Q= 1.00000000E+03
  1  1     7.27233473E-06   # Yu(1,1)
  1  2     0.00000000E+00   # Yu(1,2)
  1  3     0.00000000E+00   # Yu(1,3)
  2  1     0.00000000E+00   # Yu(2,1)
  2  2     3.31060763E-03   # Yu(2,2)
  2  3     0.00000000E+00   # Yu(2,3)
  3  1     0.00000000E+00   # Yu(3,1)
  3  2     0.00000000E+00   # Yu(3,2)
  3  3     8.63224425E-01   # Yu(3,3)
Block Yd Q= 1.00000000E+03
  1  1     7.26959718E-04   # Yd(1,1)
  1  2     0.00000000E+00   # Yd(1,2)
  1  3     0.00000000E+00   # Yd(1,3)
  2  1     0.00000000E+00   # Yd(2,1)
  2  2     1.59167780E-02   # Yd(2,2)
  2  3     0.00000000E+00   # Yd(2,3)
  3  1     0.00000000E+00   # Yd(3,1)
  3  2     0.00000000E+00   # Yd(3,2)
  3  3     7.10860301E-01   # Yd(3,3)
Block Ye Q= 1.00000000E+03
  1  1     1.47703213E-04   # Ye(1,1)
  1  2     0.00000000E+00   # Ye(1,2)
  1  3     0.00000000E+00   # Ye(1,3)
  2  1     0.00000000E+00   # Ye(2,1)
  2  2     3.05402844E-02   # Ye(2,2)
  2  3     0.00000000E+00   # Ye(2,3)
  3  1     0.00000000E+00   # Ye(3,1)
  3  2     0.00000000E+00   # Ye(3,2)
  3  3     5.13469362E-01   # Ye(3,3)
Block MSQ2 Q= 1.00000000E+03
  1  1     1.44636059E+07   # mq2(1,1)
  1  2     0.00000000E+00   # mq2(1,2)
  1  3     0.00000000E+00   # mq2(1,3)
  2  1     0.00000000E+00   # mq2(2,1)
  2  2     1.44636059E+07   # mq2(2,2)
  2  3     0.00000000E+00   # mq2(2,3)
  3  1     0.00000000E+00   # mq2(3,1)
  3  2     0.00000000E+00   # mq2(3,2)
  3  3     1.52093380E+07   # mq2(3,3)
Block MSE2 Q= 1.00000000E+03
  1  1     9.99999726E+05   # me2(1,1)
  1  2     0.00000000E+00   # me2(1,2)
  1  3     0.00000000E+00   # me2(1,3)
  2  1     0.00000000E+00   # me2(2,1)
  2  2     9.99999724E+05   # me2(2,2)
  2  3     0.00000000E+00   # me2(2,3)
  3  1     0.00000000E+00   # me2(3,1)
  3  2     0.00000000E+00   # me2(3,2)
  3  3     9.99998814E+05   # me2(3,3)
Block MSL2 Q= 1.00000000E+03
  1  1     1.00000020E+06   # ml2(1,1)
  1  2     0.00000000E+00   # ml2(1,2)
  1  3     0.00000000E+00   # ml2(1,3)
  2  1     0.00000000E+00   # ml2(2,1)
  2  2     1.00000020E+06   # ml2(2,2)
  2  3     0.00000000E+00   # ml2(2,3)
  3  1     0.00000000E+00   # ml2(3,1)
  3  2     0.00000000E+00   # ml2(3,2)
  3  3     9.99999747E+05   # ml2(3,3)
Block MSU2 Q= 1.00000000E+03
  1  1     1.61628332E+06   # mu2(1,1)
  1  2     0.00000000E+00   # mu2(1,2)
  1  3     0.00000000E+00   # mu2(1,3)
  2  1     0.00000000E+00   # mu2(2,1)
  2  2     1.61628333E+06   # mu2(2,2)
  2  3     0.00000000E+00   # mu2(2,3)
  3  1     0.00000000E+00   # mu2(3,1)
  3  2     0.00000000E+00   # mu2(3,2)
  3  3     6.01170202E+06   # mu2(3,3)
Block MSD2 Q= 1.00000000E+03
  1  1     9.91056349E+06   # md2(1,1)
  1  2     0.00000000E+00   # md2(1,2)
  1  3     0.00000000E+00   # md2(1,3)
  2  1     0.00000000E+00   # md2(2,1)
  2  2     9.91056350E+06   # md2(2,2)
  2  3     0.00000000E+00   # md2(2,3)
  3  1     0.00000000E+00   # md2(3,1)
  3  2     0.00000000E+00   # md2(3,2)
  3  3     1.38981486E+07   # md2(3,3)
Block MSOFT Q= 1.00000000E+03
    21    -3.54953984E+06   # mHd2
    22    -1.13078876E+06   # mHu2
   110     9.00000198E+06   # mT2
   111     2.25000056E+06   # moc2
   300     4.51590130E+01   # MDBS
   301     1.45843295E+03   # MDWBT
   302     2.99999964E+03   # MDGoc
    50     2.72860520E+05   # mRd2
    51     1.66906692E+06   # mRu2
Block NMSSMRUN Q= 1.00000000E+03
    10     7.52369518E+02   # mS2
     5    -3.08710816E+03   # vS
Block MASS
        24     8.03749879E+01   # VWm
       404     2.20637292E+03   # SRdp
       403     1.59659204E+03   # SRum
   1000021     3.25174227E+03   # Glu
   3000022     2.00722380E+03   # sigmaO
   3000021     6.03779426E+03   # phiO
   2000024     7.17218386E+02   # Cha2(1)
   2000037     1.52661269E+03   # Cha2(2)
   1000024     1.51580730E+03   # Cha1(1)
   1000037     2.03679769E+03   # Cha1(2)
       401     1.58799634E+03   # Rh(1)
       402     2.19852556E+03   # Rh(2)
   1000012     1.02254289E+03   # Sv(1)
   1000014     1.02254508E+03   # Sv(2)
   1000016     1.02316170E+03   # Sv(3)
   1000022     4.49795571E+01   # Chi(1)
   1000023     7.14819660E+02   # Chi(2)
   1000025     1.52126897E+03   # Chi(3)
   1000035     2.03760756E+03   # Chi(4)
        37     1.30185055E+03   # Hpm(2)
        47     3.00302520E+03   # Hpm(3)
        57     4.22211341E+03   # Hpm(4)
        25     9.54002656E+01   # hh(1)
        35     1.25245885E+02   # hh(2)
        45     1.29996256E+03   # hh(3)
        55     4.22193161E+03   # hh(4)
        36     2.48530671E+01   # Ah(2)
        46     1.29996123E+03   # Ah(3)
        56     3.00286053E+03   # Ah(4)
   1000001     3.29591859E+03   # Sd(1)
   1000003     3.29593156E+03   # Sd(2)
   1000005     3.88247566E+03   # Sd(3)
   2000001     3.94061125E+03   # Sd(4)
   2000003     3.94061580E+03   # Sd(5)
   2000005     4.05876194E+03   # Sd(6)
   1000011     9.99883975E+02   # Se(1)
   1000013     1.00010541E+03   # Se(2)
   1000015     1.00010620E+03   # Se(3)
   2000011     1.02549914E+03   # Se(4)
   2000013     1.02550134E+03   # Se(5)
   2000015     1.02612005E+03   # Se(6)
   1000002     1.50928185E+03   # Su(1)
   1000004     1.50928304E+03   # Su(2)
   1000006     2.68063914E+03   # Su(3)
   2000002     3.93990652E+03   # Su(4)
   2000004     3.93991111E+03   # Su(5)
   2000006     4.06082054E+03   # Su(6)
        21     0.00000000E+00   # VG
        12     0.00000000E+00   # Fv(1)
        14     0.00000000E+00   # Fv(2)
        16     0.00000000E+00   # Fv(3)
        11     5.28422079E-04   # Fe(1)
        13     1.07144990E-01   # Fe(2)
        15     1.78321163E+00   # Fe(3)
         1     4.31269494E-03   # Fd(1)
         3     8.57893203E-02   # Fd(2)
         5     3.40641231E+00   # Fd(3)
         2     2.23112873E-03   # Fu(1)
         4     8.32527568E-01   # Fu(2)
         6     1.75629214E+02   # Fu(3)
        22     0.00000000E+00   # VP
        23     9.11071304E+01   # VZ
Block U1MIX
  1  1     9.99974216E-01   # Re(UM1(1,1))
  1  2    -7.18106505E-03   # Re(UM1(1,2))
  2  1     7.18106505E-03   # Re(UM1(2,1))
  2  2     9.99974216E-01   # Re(UM1(2,2))
Block U2MIX
  1  1     1.08914979E-01   # Re(UM2(1,1))
  1  2    -9.94051069E-01   # Re(UM2(1,2))
  2  1     9.94051069E-01   # Re(UM2(2,1))
  2  2     1.08914979E-01   # Re(UM2(2,2))
Block V1MIX
  1  1     9.99980034E-01   # Re(UP1(1,1))
  1  2    -6.31914454E-03   # Re(UP1(1,2))
  2  1     6.31914454E-03   # Re(UP1(2,1))
  2  2     9.99980034E-01   # Re(UP1(2,2))
Block V2MIX
  1  1    -2.09939477E-02   # Re(UP2(1,1))
  1  2     9.99779603E-01   # Re(UP2(1,2))
  2  1     9.99779603E-01   # Re(UP2(2,1))
  2  2     2.09939477E-02   # Re(UP2(2,2))
Block PSEUDOSCALARMIX
  1  1     1.87653847E-02   # ZA(1,1)
  1  2    -9.99823915E-01   # ZA(1,2)
  1  3     1.68753608E-06   # ZA(1,3)
  1  4     3.03474565E-06   # ZA(1,4)
  2  1     1.84999565E-08   # ZA(2,1)
  2  2    -1.68753578E-06   # ZA(2,2)
  2  3    -1.00000000E+00   # ZA(2,3)
  2  4    -1.63784380E-05   # ZA(2,4)
  3  1    -9.99823915E-01   # ZA(3,1)
  3  2    -1.87653846E-02   # ZA(3,2)
  3  3     1.29756949E-08   # ZA(3,3)
  3  4     1.18975980E-05   # ZA(3,4)
  4  1    -1.18385551E-05   # ZA(4,1)
  4  2    -3.25744664E-06   # ZA(4,2)
  4  3     1.63784433E-05   # ZA(4,3)
  4  4    -1.00000000E+00   # ZA(4,4)
Block DSQMIX
  1  1     0.00000000E+00   # ZD(1,1)
  1  2     0.00000000E+00   # ZD(1,2)
  1  3     0.00000000E+00   # ZD(1,3)
  1  4     1.00000000E+00   # ZD(1,4)
  1  5     0.00000000E+00   # ZD(1,5)
  1  6     0.00000000E+00   # ZD(1,6)
  2  1     0.00000000E+00   # ZD(2,1)
  2  2     0.00000000E+00   # ZD(2,2)
  2  3     0.00000000E+00   # ZD(2,3)
  2  4     0.00000000E+00   # ZD(2,4)
  2  5     1.00000000E+00   # ZD(2,5)
  2  6     0.00000000E+00   # ZD(2,6)
  3  1     0.00000000E+00   # ZD(3,1)
  3  2     0.00000000E+00   # ZD(3,2)
  3  3     0.00000000E+00   # ZD(3,3)
  3  4     0.00000000E+00   # ZD(3,4)
  3  5     0.00000000E+00   # ZD(3,5)
  3  6     1.00000000E+00   # ZD(3,6)
  4  1     1.00000000E+00   # ZD(4,1)
  4  2     0.00000000E+00   # ZD(4,2)
  4  3     0.00000000E+00   # ZD(4,3)
  4  4     0.00000000E+00   # ZD(4,4)
  4  5     0.00000000E+00   # ZD(4,5)
  4  6     0.00000000E+00   # ZD(4,6)
  5  1     0.00000000E+00   # ZD(5,1)
  5  2     1.00000000E+00   # ZD(5,2)
  5  3     0.00000000E+00   # ZD(5,3)
  5  4     0.00000000E+00   # ZD(5,4)
  5  5     0.00000000E+00   # ZD(5,5)
  5  6     0.00000000E+00   # ZD(5,6)
  6  1     0.00000000E+00   # ZD(6,1)
  6  2     0.00000000E+00   # ZD(6,2)
  6  3     1.00000000E+00   # ZD(6,3)
  6  4     0.00000000E+00   # ZD(6,4)
  6  5     0.00000000E+00   # ZD(6,5)
  6  6     0.00000000E+00   # ZD(6,6)
Block SELMIX
  1  1     0.00000000E+00   # ZE(1,1)
  1  2     0.00000000E+00   # ZE(1,2)
  1  3     0.00000000E+00   # ZE(1,3)
  1  4     0.00000000E+00   # ZE(1,4)
  1  5     0.00000000E+00   # ZE(1,5)
  1  6     1.00000000E+00   # ZE(1,6)
  2  1     0.00000000E+00   # ZE(2,1)
  2  2     0.00000000E+00   # ZE(2,2)
  2  3     0.00000000E+00   # ZE(2,3)
  2  4     0.00000000E+00   # ZE(2,4)
  2  5     1.00000000E+00   # ZE(2,5)
  2  6     0.00000000E+00   # ZE(2,6)
  3  1     0.00000000E+00   # ZE(3,1)
  3  2     0.00000000E+00   # ZE(3,2)
  3  3     0.00000000E+00   # ZE(3,3)
  3  4     1.00000000E+00   # ZE(3,4)
  3  5     0.00000000E+00   # ZE(3,5)
  3  6     0.00000000E+00   # ZE(3,6)
  4  1     1.00000000E+00   # ZE(4,1)
  4  2     0.00000000E+00   # ZE(4,2)
  4  3     0.00000000E+00   # ZE(4,3)
  4  4     0.00000000E+00   # ZE(4,4)
  4  5     0.00000000E+00   # ZE(4,5)
  4  6     0.00000000E+00   # ZE(4,6)
  5  1     0.00000000E+00   # ZE(5,1)
  5  2     1.00000000E+00   # ZE(5,2)
  5  3     0.00000000E+00   # ZE(5,3)
  5  4     0.00000000E+00   # ZE(5,4)
  5  5     0.00000000E+00   # ZE(5,5)
  5  6     0.00000000E+00   # ZE(5,6)
  6  1     0.00000000E+00   # ZE(6,1)
  6  2     0.00000000E+00   # ZE(6,2)
  6  3     1.00000000E+00   # ZE(6,3)
  6  4     0.00000000E+00   # ZE(6,4)
  6  5     0.00000000E+00   # ZE(6,5)
  6  6     0.00000000E+00   # ZE(6,6)
Block SCALARMIX
  1  1    -5.19700483E-03   # ZH(1,1)
  1  2    -3.60726961E-01   # ZH(1,2)
  1  3     9.32656416E-01   # ZH(1,3)
  1  4    -1.02978222E-03   # ZH(1,4)
  2  1     1.83653309E-02   # ZH(2,1)
  2  2     9.32473430E-01   # ZH(2,2)
  2  3     3.60761481E-01   # ZH(2,3)
  2  4     2.67800981E-03   # ZH(2,4)
  3  1    -9.99817147E-01   # ZH(3,1)
  3  2     1.89999615E-02   # ZH(3,2)
  3  3     1.77880008E-03   # ZH(3,3)
  3  4     1.22886902E-03   # ZH(3,4)
  4  1     1.17411571E-03   # ZH(4,1)
  4  2    -2.89200576E-03   # ZH(4,2)
  4  3    -7.87573959E-06   # ZH(4,3)
  4  4     9.99995129E-01   # ZH(4,4)
Block RHMIX
  1  1     1.99451835E-04   # ZHR(1,1)
  1  2     9.99999980E-01   # ZHR(1,2)
  2  1     9.99999980E-01   # ZHR(2,1)
  2  2    -1.99451835E-04   # ZHR(2,2)
Block N1MIX
  1  1     9.98043660E-01   # Re(ZN1(1,1))
  1  2     5.26086491E-03   # Re(ZN1(1,2))
  1  3    -4.27695866E-04   # Re(ZN1(1,3))
  1  4    -6.22976168E-02   # Re(ZN1(1,4))
  2  1     6.25178810E-02   # Re(ZN1(2,1))
  2  2    -7.72083100E-02   # Re(ZN1(2,2))
  2  3    -8.26640713E-05   # Re(ZN1(2,3))
  2  4     9.95052956E-01   # Re(ZN1(2,4))
  3  1    -4.23013315E-04   # Re(ZN1(3,1))
  3  2     9.96991157E-01   # Re(ZN1(3,2))
  3  3     4.46259316E-03   # Re(ZN1(3,3))
  3  4     7.73856474E-02   # Re(ZN1(3,4))
  4  1    -4.33919229E-04   # Re(ZN1(4,1))
  4  2     4.45334299E-03   # Re(ZN1(4,2))
  4  3    -9.99989948E-01   # Re(ZN1(4,3))
  4  4     2.89732878E-04   # Re(ZN1(4,4))
Block N2MIX
  1  1     9.99997154E-01   # Re(ZN2(1,1))
  1  2     3.45827359E-05   # Re(ZN2(1,2))
  1  3     3.40520300E-04   # Re(ZN2(1,3))
  1  4    -2.36118627E-03   # Re(ZN2(1,4))
  2  1     2.36041008E-03   # Re(ZN2(2,1))
  2  2     1.48729481E-02   # Re(ZN2(2,2))
  2  3     2.38142620E-06   # Re(ZN2(2,3))
  2  4     9.99886606E-01   # Re(ZN2(2,4))
  3  1    -6.79671536E-05   # Re(ZN2(3,1))
  3  2     9.99876509E-01   # Re(ZN2(3,2))
  3  3    -5.07618485E-03   # Re(ZN2(3,3))
  3  4    -1.48726254E-02   # Re(ZN2(3,4))
  4  1    -3.40874377E-04   # Re(ZN2(4,1))
  4  2     5.07557648E-03   # Re(ZN2(4,2))
  4  3     9.99987058E-01   # Re(ZN2(4,3))
  4  4    -7.70743177E-05   # Re(ZN2(4,4))
Block CHARGEMIX
  1  1    -1.81934603E-02   # ZP(1,1)
  1  2     9.99830274E-01   # ZP(1,2)
  1  3    -2.06540244E-03   # ZP(1,3)
  1  4    -2.03830415E-03   # ZP(1,4)
  2  1     9.99833792E-01   # ZP(2,1)
  2  2     1.81899528E-02   # ZP(2,2)
  2  3    -8.76794708E-04   # ZP(2,3)
  2  4    -8.63452008E-04   # ZP(2,4)
  3  1    -1.05275323E-05   # ZP(3,1)
  3  2    -2.29124839E-05   # ZP(3,2)
  3  3    -7.07972709E-01   # ZP(3,3)
  3  4     7.06239791E-01   # ZP(3,4)
  4  1     1.17753653E-03   # ZP(4,1)
  4  2     2.92363837E-03   # ZP(4,2)
  4  3     7.06236227E-01   # ZP(4,3)
  4  4     7.07969249E-01   # ZP(4,4)
Block USQMIX
  1  1     0.00000000E+00   # ZU(1,1)
  1  2     0.00000000E+00   # ZU(1,2)
  1  3     0.00000000E+00   # ZU(1,3)
  1  4     1.00000000E+00   # ZU(1,4)
  1  5     0.00000000E+00   # ZU(1,5)
  1  6     0.00000000E+00   # ZU(1,6)
  2  1     0.00000000E+00   # ZU(2,1)
  2  2     0.00000000E+00   # ZU(2,2)
  2  3     0.00000000E+00   # ZU(2,3)
  2  4     0.00000000E+00   # ZU(2,4)
  2  5     1.00000000E+00   # ZU(2,5)
  2  6     0.00000000E+00   # ZU(2,6)
  3  1     0.00000000E+00   # ZU(3,1)
  3  2     0.00000000E+00   # ZU(3,2)
  3  3     0.00000000E+00   # ZU(3,3)
  3  4     0.00000000E+00   # ZU(3,4)
  3  5     0.00000000E+00   # ZU(3,5)
  3  6     1.00000000E+00   # ZU(3,6)
  4  1     1.00000000E+00   # ZU(4,1)
  4  2     0.00000000E+00   # ZU(4,2)
  4  3     0.00000000E+00   # ZU(4,3)
  4  4     0.00000000E+00   # ZU(4,4)
  4  5     0.00000000E+00   # ZU(4,5)
  4  6     0.00000000E+00   # ZU(4,6)
  5  1     0.00000000E+00   # ZU(5,1)
  5  2     1.00000000E+00   # ZU(5,2)
  5  3     0.00000000E+00   # ZU(5,3)
  5  4     0.00000000E+00   # ZU(5,4)
  5  5     0.00000000E+00   # ZU(5,5)
  5  6     0.00000000E+00   # ZU(5,6)
  6  1     0.00000000E+00   # ZU(6,1)
  6  2     0.00000000E+00   # ZU(6,2)
  6  3     1.00000000E+00   # ZU(6,3)
  6  4     0.00000000E+00   # ZU(6,4)
  6  5     0.00000000E+00   # ZU(6,5)
  6  6     0.00000000E+00   # ZU(6,6)
Block SNUMIX
  1  1     1.00000000E+00   # ZV(1,1)
  1  2     0.00000000E+00   # ZV(1,2)
  1  3     0.00000000E+00   # ZV(1,3)
  2  1     0.00000000E+00   # ZV(2,1)
  2  2     1.00000000E+00   # ZV(2,2)
  2  3     0.00000000E+00   # ZV(2,3)
  3  1     0.00000000E+00   # ZV(3,1)
  3  2     0.00000000E+00   # ZV(3,2)
  3  3     1.00000000E+00   # ZV(3,3)
Block UELMIX
  1  1     1.00000000E+00   # Re(ZEL(1,1))
  1  2     0.00000000E+00   # Re(ZEL(1,2))
  1  3     0.00000000E+00   # Re(ZEL(1,3))
  2  1     0.00000000E+00   # Re(ZEL(2,1))
  2  2     1.00000000E+00   # Re(ZEL(2,2))
  2  3     0.00000000E+00   # Re(ZEL(2,3))
  3  1     0.00000000E+00   # Re(ZEL(3,1))
  3  2     0.00000000E+00   # Re(ZEL(3,2))
  3  3     1.00000000E+00   # Re(ZEL(3,3))
Block UERMIX
  1  1     1.00000000E+00   # Re(ZER(1,1))
  1  2     0.00000000E+00   # Re(ZER(1,2))
  1  3     0.00000000E+00   # Re(ZER(1,3))
  2  1     0.00000000E+00   # Re(ZER(2,1))
  2  2     1.00000000E+00   # Re(ZER(2,2))
  2  3     0.00000000E+00   # Re(ZER(2,3))
  3  1     0.00000000E+00   # Re(ZER(3,1))
  3  2     0.00000000E+00   # Re(ZER(3,2))
  3  3     1.00000000E+00   # Re(ZER(3,3))
Block UDLMIX
  1  1     1.00000000E+00   # Re(ZDL(1,1))
  1  2     0.00000000E+00   # Re(ZDL(1,2))
  1  3     0.00000000E+00   # Re(ZDL(1,3))
  2  1     0.00000000E+00   # Re(ZDL(2,1))
  2  2     1.00000000E+00   # Re(ZDL(2,2))
  2  3     0.00000000E+00   # Re(ZDL(2,3))
  3  1     0.00000000E+00   # Re(ZDL(3,1))
  3  2     0.00000000E+00   # Re(ZDL(3,2))
  3  3     1.00000000E+00   # Re(ZDL(3,3))
Block UDRMIX
  1  1     1.00000000E+00   # Re(ZDR(1,1))
  1  2     0.00000000E+00   # Re(ZDR(1,2))
  1  3     0.00000000E+00   # Re(ZDR(1,3))
  2  1     0.00000000E+00   # Re(ZDR(2,1))
  2  2     1.00000000E+00   # Re(ZDR(2,2))
  2  3     0.00000000E+00   # Re(ZDR(2,3))
  3  1     0.00000000E+00   # Re(ZDR(3,1))
  3  2     0.00000000E+00   # Re(ZDR(3,2))
  3  3     1.00000000E+00   # Re(ZDR(3,3))
Block UULMIX
  1  1     1.00000000E+00   # Re(ZUL(1,1))
  1  2     0.00000000E+00   # Re(ZUL(1,2))
  1  3     0.00000000E+00   # Re(ZUL(1,3))
  2  1     0.00000000E+00   # Re(ZUL(2,1))
  2  2     1.00000000E+00   # Re(ZUL(2,2))
  2  3     0.00000000E+00   # Re(ZUL(2,3))
  3  1     0.00000000E+00   # Re(ZUL(3,1))
  3  2     0.00000000E+00   # Re(ZUL(3,2))
  3  3     1.00000000E+00   # Re(ZUL(3,3))
Block UURMIX
  1  1     1.00000000E+00   # Re(ZUR(1,1))
  1  2     0.00000000E+00   # Re(ZUR(1,2))
  1  3     0.00000000E+00   # Re(ZUR(1,3))
  2  1     0.00000000E+00   # Re(ZUR(2,1))
  2  2     1.00000000E+00   # Re(ZUR(2,2))
  2  3     0.00000000E+00   # Re(ZUR(2,3))
  3  1     0.00000000E+00   # Re(ZUR(3,1))
  3  2     0.00000000E+00   # Re(ZUR(3,2))
  3  3     1.00000000E+00   # Re(ZUR(3,3))
Block HMIX Q= 1.00000000E+03
     1     0.00000000E+00   # Mu
    10     1.55088412E+00   # ArcTan(vu/vd)
   101     3.11256701E+04   # BMu
   102     4.87372620E+00   # vd
   103     2.44728346E+02   # vu
   310     3.50510929E-01   # vT
   201     1.53614374E+03   # MuD
   202     6.58206939E+02   # MuU
   203     0.00000000E+00   # BMuD
   204     0.00000000E+00   # BMuU
   301    -1.93136721E-01   # LamSD
   302    -6.58439540E-03   # LamSU
   303     1.49003584E+00   # LamTD
   304    -1.03433018E+00   # LamTU
Block DCINFO
     1   FlexibleSUSY
     2   2.8.0
     5   MRSSM2
     9   4.15.2
DECAY        25     1.72540989E-04   # hh(1) decays
     7.19696722E-01   2          -5         5  # BR(hh(1) -> barFd(3) Fd(3))
     1.25038532E-01   2          21        21  # BR(hh(1) -> VG VG)
     7.28105110E-02   2         -15        15  # BR(hh(1) -> barFe(3) Fe(3))
     6.93248149E-02   2          -4         4  # BR(hh(1) -> barFu(2) Fu(2))
     8.74166701E-03   2         -24        24  # BR(hh(1) -> VWm conjVWm)
     2.52767175E-03   2          22        22  # BR(hh(1) -> VP VP)
     1.24478463E-03   2          23        23  # BR(hh(1) -> VZ VZ)
     3.29794990E-04   2          -3         3  # BR(hh(1) -> barFd(2) Fd(2))
     2.57950688E-04   2         -13        13  # BR(hh(1) -> barFe(2) Fe(2))
     9.84482131E-06   2          22        23  # BR(hh(1) -> VP VZ)
     9.32781683E-06   2          36        36  # BR(hh(1) -> Ah(2) Ah(2))
     7.30757350E-06   2    -1000022   1000022  # BR(hh(1) -> barChi(1) Chi(1))
     7.13273705E-07   2          -1         1  # BR(hh(1) -> barFd(1) Fd(1))
     3.50805276E-07   2          -2         2  # BR(hh(1) -> barFu(1) Fu(1))
     6.03354029E-09   2         -11        11  # BR(hh(1) -> barFe(1) Fe(1))
DECAY        35     3.41065844E-03   # hh(2) decays
     5.67919753E-01   2          -5         5  # BR(hh(2) -> barFd(3) Fd(3))
     2.19586764E-01   2         -24        24  # BR(hh(2) -> VWm conjVWm)
     8.97210396E-02   2          21        21  # BR(hh(2) -> VG VG)
     6.07540365E-02   2         -15        15  # BR(hh(2) -> barFe(3) Fe(3))
     2.92612446E-02   2          -4         4  # BR(hh(2) -> barFu(2) Fu(2))
     2.81469517E-02   2          23        23  # BR(hh(2) -> VZ VZ)
     2.51821417E-03   2          22        22  # BR(hh(2) -> VP VP)
     1.58701088E-03   2          22        23  # BR(hh(2) -> VP VZ)
     2.57395569E-04   2          -3         3  # BR(hh(2) -> barFd(2) Fd(2))
     2.15048435E-04   2         -13        13  # BR(hh(2) -> barFe(2) Fe(2))
     2.88092992E-05   2    -1000022   1000022  # BR(hh(2) -> barChi(1) Chi(1))
     3.02764456E-06   2          36        36  # BR(hh(2) -> Ah(2) Ah(2))
     5.50993168E-07   2          -1         1  # BR(hh(2) -> barFd(1) Fd(1))
     1.47808033E-07   2          -2         2  # BR(hh(2) -> barFu(1) Fu(1))
     5.03002834E-09   2         -11        11  # BR(hh(2) -> barFe(1) Fe(1))
DECAY        45     4.77166362E+01   # hh(3) decays
     8.60391549E-01   2          -5         5  # BR(hh(3) -> barFd(3) Fd(3))
     1.38200656E-01   2         -15        15  # BR(hh(3) -> barFe(3) Fe(3))
     4.88593491E-04   2         -13        13  # BR(hh(3) -> barFe(2) Fe(2))
     4.58875757E-04   2          -6         6  # BR(hh(3) -> barFu(3) Fu(3))
     3.95593730E-04   2          -3         3  # BR(hh(3) -> barFd(2) Fd(2))
     1.88499991E-05   2         -24        24  # BR(hh(3) -> VWm conjVWm)
     1.21067638E-05   2          35        35  # BR(hh(3) -> hh(2) hh(2))
     1.09586058E-05   2          25        35  # BR(hh(3) -> hh(1) hh(2))
     1.00390045E-05   2          23        23  # BR(hh(3) -> VZ VZ)
     3.13329809E-06   2          21        21  # BR(hh(3) -> VG VG)
     2.94245523E-06   2    -1000023   1000022  # BR(hh(3) -> barChi(2) Chi(1))
     2.94245523E-06   2    -1000022   1000023  # BR(hh(3) -> barChi(1) Chi(2))
     2.87182287E-06   2          25        25  # BR(hh(3) -> hh(1) hh(1))
     8.25214276E-07   2          -1         1  # BR(hh(3) -> barFd(1) Fd(1))
     2.67734499E-08   2    -1000022   1000022  # BR(hh(3) -> barChi(1) Chi(1))
     1.14282551E-08   2         -11        11  # BR(hh(3) -> barFe(1) Fe(1))
     9.92997958E-09   2          22        22  # BR(hh(3) -> VP VP)
     6.47821887E-09   2          -4         4  # BR(hh(3) -> barFu(2) Fu(2))
     5.66524792E-09   2          36        36  # BR(hh(3) -> Ah(2) Ah(2))
     1.92832129E-09   2          22        23  # BR(hh(3) -> VP VZ)
DECAY        55     2.71116897E+02   # hh(4) decays
     1.80354485E-01   2         -37        37  # BR(hh(4) -> Hpm(2) conjHpm(2))
     1.52201573E-01   2    -1000023   1000023  # BR(hh(4) -> barChi(2) Chi(2))
     1.51004591E-01   2    -2000024   2000024  # BR(hh(4) -> Cha2(1) barCha2(1))
     9.02977755E-02   2          46        46  # BR(hh(4) -> Ah(3) Ah(3))
     9.02946596E-02   2          45        45  # BR(hh(4) -> hh(3) hh(3))
     8.30348715E-02   2    -1000024   1000024  # BR(hh(4) -> Cha1(1) barCha1(1))
     8.00741046E-02   2    -2000037   2000037  # BR(hh(4) -> Cha2(2) barCha2(2))
     3.30043288E-02   2        -401       401  # BR(hh(4) -> conjRh(1) Rh(1))
     3.28019080E-02   2        -403       403  # BR(hh(4) -> conjSRum SRum)
     1.38251021E-02   2    -1000011   1000011  # BR(hh(4) -> conjSe(1) Se(1))
     1.38242589E-02   2    -1000013   1000013  # BR(hh(4) -> conjSe(2) Se(2))
     1.38242559E-02   2    -1000015   1000015  # BR(hh(4) -> conjSe(3) Se(3))
     1.37345606E-02   2    -1000012   1000012  # BR(hh(4) -> conjSv(1) Sv(1))
     1.37345516E-02   2    -1000014   1000014  # BR(hh(4) -> conjSv(2) Sv(2))
     1.37320115E-02   2    -1000016   1000016  # BR(hh(4) -> conjSv(3) Sv(3))
     7.36910866E-03   2    -1000037   1000037  # BR(hh(4) -> Cha1(2) barCha1(2))
     7.26465457E-03   2    -1000035   1000035  # BR(hh(4) -> barChi(4) Chi(4))
     2.95260839E-03   2    -2000037   2000024  # BR(hh(4) -> Cha2(2) barCha2(1))
     2.95260839E-03   2    -2000024   2000037  # BR(hh(4) -> Cha2(1) barCha2(2))
     4.90726037E-04   2    -1000025   1000023  # BR(hh(4) -> barChi(3) Chi(2))
     4.90726037E-04   2    -1000023   1000025  # BR(hh(4) -> barChi(2) Chi(3))
     4.44797267E-04   2         -24        24  # BR(hh(4) -> VWm conjVWm)
     3.69300938E-04   2    -1000022   1000023  # BR(hh(4) -> barChi(1) Chi(2))
     3.69300938E-04   2    -1000023   1000022  # BR(hh(4) -> barChi(2) Chi(1))
     3.41153264E-04   2          23        23  # BR(hh(4) -> VZ VZ)
     2.66825401E-04   2          35        35  # BR(hh(4) -> hh(2) hh(2))
     1.45663525E-04   2    -1000037   1000024  # BR(hh(4) -> Cha1(2) barCha1(1))
     1.45663525E-04   2    -1000024   1000037  # BR(hh(4) -> Cha1(1) barCha1(2))
     9.88421158E-05   2          23        46  # BR(hh(4) -> VZ Ah(3))
     9.61189419E-05   2         -24        37  # BR(hh(4) -> VWm conjHpm(2))
     9.61189419E-05   2         -37        24  # BR(hh(4) -> Hpm(2) conjVWm)
     7.70460499E-05   2          25        35  # BR(hh(4) -> hh(1) hh(2))
     7.59081254E-05   2          35        45  # BR(hh(4) -> hh(2) hh(3))
     6.13255553E-05   2         -47        24  # BR(hh(4) -> Hpm(3) conjVWm)
     6.13255553E-05   2         -24        47  # BR(hh(4) -> VWm conjHpm(3))
     2.13273787E-05   2    -1000035   1000025  # BR(hh(4) -> barChi(4) Chi(3))
     2.13273787E-05   2    -1000025   1000035  # BR(hh(4) -> barChi(3) Chi(4))
     1.43342938E-05   2          22        22  # BR(hh(4) -> VP VP)
     1.01387897E-05   2          22        23  # BR(hh(4) -> VP VZ)
     7.47778836E-06   2          25        45  # BR(hh(4) -> hh(1) hh(3))
     5.77969073E-06   2          -6         6  # BR(hh(4) -> barFu(3) Fu(3))
     5.55528233E-06   2          25        25  # BR(hh(4) -> hh(1) hh(1))
     5.83853921E-07   2          -5         5  # BR(hh(4) -> barFd(3) Fd(3))
     1.26422373E-07   2    -1000035   1000023  # BR(hh(4) -> barChi(4) Chi(2))
     1.26422373E-07   2    -1000023   1000035  # BR(hh(4) -> barChi(2) Chi(4))
     1.10102973E-07   2         -15        15  # BR(hh(4) -> barFe(3) Fe(3))
     8.26844193E-08   2    -1000022   1000025  # BR(hh(4) -> barChi(1) Chi(3))
     8.26844193E-08   2    -1000025   1000022  # BR(hh(4) -> barChi(3) Chi(1))
     4.61419738E-08   2    -1000025   1000025  # BR(hh(4) -> barChi(3) Chi(3))
     1.71666064E-08   2    -1000022   1000035  # BR(hh(4) -> barChi(1) Chi(4))
     1.71666064E-08   2    -1000035   1000022  # BR(hh(4) -> barChi(4) Chi(1))
     5.12257824E-09   2    -1000022   1000022  # BR(hh(4) -> barChi(1) Chi(1))
     7.27043028E-10   2          21        21  # BR(hh(4) -> VG VG)
     3.89252308E-10   2         -13        13  # BR(hh(4) -> barFe(2) Fe(2))
     2.72518692E-10   2          -3         3  # BR(hh(4) -> barFd(2) Fd(2))
DECAY        36     3.51075639E-12   # Ah(2) decays
     9.99803404E-01   2          22        22  # BR(Ah(2) -> VP VP)
     1.47642819E-04   2          -5         5  # BR(Ah(2) -> barFd(3) Fd(3))
     2.71298004E-05   2          -4         4  # BR(Ah(2) -> barFu(2) Fu(2))
     1.17046351E-05   2         -15        15  # BR(Ah(2) -> barFe(3) Fe(3))
     1.00131375E-05   2          21        21  # BR(Ah(2) -> VG VG)
     6.39371397E-08   2          -3         3  # BR(Ah(2) -> barFd(2) Fd(2))
     4.18114149E-08   2         -13        13  # BR(Ah(2) -> barFe(2) Fe(2))
     1.42978899E-10   2          -2         2  # BR(Ah(2) -> barFu(1) Fu(1))
     1.19309363E-10   2          -1         1  # BR(Ah(2) -> barFd(1) Fd(1))
DECAY        46     4.77187363E+01   # Ah(3) decays
     8.60385719E-01   2          -5         5  # BR(Ah(3) -> barFd(3) Fd(3))
     1.38197342E-01   2         -15        15  # BR(Ah(3) -> barFe(3) Fe(3))
     4.88578110E-04   2         -13        13  # BR(Ah(3) -> barFe(2) Fe(2))
     4.73633180E-04   2          -6         6  # BR(Ah(3) -> barFu(3) Fu(3))
     3.95592316E-04   2          -3         3  # BR(Ah(3) -> barFd(2) Fd(2))
     3.55827725E-05   2          23        25  # BR(Ah(3) -> VZ hh(1))
     1.06033144E-05   2          23        35  # BR(Ah(3) -> VZ hh(2))
     6.11775166E-06   2          21        21  # BR(Ah(3) -> VG VG)
     2.97628262E-06   2    -1000022   1000023  # BR(Ah(3) -> barChi(1) Chi(2))
     2.97628262E-06   2    -1000023   1000022  # BR(Ah(3) -> barChi(2) Chi(1))
     8.25227468E-07   2          -1         1  # BR(Ah(3) -> barFd(1) Fd(1))
     2.43489716E-08   2          22        22  # BR(Ah(3) -> VP VP)
     1.14278950E-08   2         -11        11  # BR(Ah(3) -> barFe(1) Fe(1))
     7.74650528E-09   2         -24        24  # BR(Ah(3) -> VWm conjVWm)
     6.37671239E-09   2          -4         4  # BR(Ah(3) -> barFu(2) Fu(2))
     3.76611672E-09   2          22        23  # BR(Ah(3) -> VP VZ)
     2.89666125E-10   2    -1000022   1000022  # BR(Ah(3) -> barChi(1) Chi(1))
     2.47681784E-10   2          23        23  # BR(Ah(3) -> VZ VZ)
DECAY        56     6.10557658E+01   # Ah(4) decays
     4.95200292E-01   2    -2000024   2000024  # BR(Ah(4) -> Cha2(1) barCha2(1))
     4.94172781E-01   2    -1000023   1000023  # BR(Ah(4) -> barChi(2) Chi(2))
     3.48940515E-03   2    -2000024   2000037  # BR(Ah(4) -> Cha2(1) barCha2(2))
     3.48940515E-03   2    -2000037   2000024  # BR(Ah(4) -> Cha2(2) barCha2(1))
     1.05897079E-03   2    -1000023   1000022  # BR(Ah(4) -> barChi(2) Chi(1))
     1.05897079E-03   2    -1000022   1000023  # BR(Ah(4) -> barChi(1) Chi(2))
     7.38965892E-04   2    -1000023   1000025  # BR(Ah(4) -> barChi(2) Chi(3))
     7.38965892E-04   2    -1000025   1000023  # BR(Ah(4) -> barChi(3) Chi(2))
     2.18818321E-05   2          22        23  # BR(Ah(4) -> VP VZ)
     1.95629160E-05   2          22        22  # BR(Ah(4) -> VP VP)
     6.97626323E-06   2          23        23  # BR(Ah(4) -> VZ VZ)
     2.78689951E-06   2         -24        24  # BR(Ah(4) -> VWm conjVWm)
     1.53154033E-07   2          35        36  # BR(Ah(4) -> hh(2) Ah(2))
     1.42168198E-07   2    -1000025   1000022  # BR(Ah(4) -> barChi(3) Chi(1))
     1.42168198E-07   2    -1000022   1000025  # BR(Ah(4) -> barChi(1) Chi(3))
     1.18714108E-07   2    -1000023   1000035  # BR(Ah(4) -> barChi(2) Chi(4))
     1.18714108E-07   2    -1000035   1000023  # BR(Ah(4) -> barChi(4) Chi(2))
     1.06037175E-07   2          36        45  # BR(Ah(4) -> Ah(2) hh(3))
     9.79312329E-08   2    -1000022   1000035  # BR(Ah(4) -> barChi(1) Chi(4))
     9.79312329E-08   2    -1000035   1000022  # BR(Ah(4) -> barChi(4) Chi(1))
     2.27239704E-08   2          25        36  # BR(Ah(4) -> hh(1) Ah(2))
     1.66840216E-08   2    -1000022   1000022  # BR(Ah(4) -> barChi(1) Chi(1))
     1.07208753E-08   2          23        45  # BR(Ah(4) -> VZ hh(3))
     3.55124161E-09   2         -37        24  # BR(Ah(4) -> Hpm(2) conjVWm)
     3.55124161E-09   2         -24        37  # BR(Ah(4) -> VWm conjHpm(2))
     1.11904851E-09   2          23        35  # BR(Ah(4) -> VZ hh(2))
     1.95516104E-10   2          -5         5  # BR(Ah(4) -> barFd(3) Fd(3))
     1.74858045E-10   2          23        25  # BR(Ah(4) -> VZ hh(1))
DECAY       -37     4.02297520E+01   # Hpm(2) decays
     8.36522198E-01   2          -6         5  # BR(Hpm(2) -> barFu(3) Fd(3))
     1.62430000E-01   2         -16        15  # BR(Hpm(2) -> barFv(3) Fe(3))
     5.74249405E-04   2         -14        13  # BR(Hpm(2) -> barFv(2) Fe(2))
     3.98826199E-04   2          -4         3  # BR(Hpm(2) -> barFu(2) Fd(2))
     3.20395199E-05   2         -24        35  # BR(Hpm(2) -> VWm hh(2))
     3.12224569E-05   2         -24        25  # BR(Hpm(2) -> VWm hh(1))
     6.64611924E-06   2    -2000024  -1000022  # BR(Hpm(2) -> Cha2(1) barChi(1))
     3.95450644E-06   2         -24        23  # BR(Hpm(2) -> VWm VZ)
     8.31952355E-07   2          -2         1  # BR(Hpm(2) -> barFu(1) Fd(1))
     1.84112949E-08   2         -24        22  # BR(Hpm(2) -> VWm VP)
     1.34317559E-08   2         -12        11  # BR(Hpm(2) -> barFv(1) Fe(1))
DECAY       -47     6.10628704E+01   # Hpm(3) decays
     9.89344181E-01   2    -2000024  -1000023  # BR(Hpm(3) -> Cha2(1) barChi(2))
     3.92757035E-03   2    -2000037  -1000023  # BR(Hpm(3) -> Cha2(2) barChi(2))
     3.52016641E-03   2    -2000024  -1000025  # BR(Hpm(3) -> Cha2(1) barChi(3))
     2.12763454E-03   2    -2000024  -1000022  # BR(Hpm(3) -> Cha2(1) barChi(1))
     1.02374416E-03   2     1000023   1000024  # BR(Hpm(3) -> Chi(2) barCha1(1))
     4.22030347E-05   2         -24        22  # BR(Hpm(3) -> VWm VP)
     6.92819413E-06   2     1000022   1000024  # BR(Hpm(3) -> Chi(1) barCha1(1))
     3.59461938E-06   2    -2000037  -1000022  # BR(Hpm(3) -> Cha2(2) barChi(1))
     8.46337484E-07   2         -37        46  # BR(Hpm(3) -> Hpm(2) Ah(3))
     8.46254474E-07   2         -37        45  # BR(Hpm(3) -> Hpm(2) hh(3))
     7.48767201E-07   2    -2000024  -1000035  # BR(Hpm(3) -> Cha2(1) barChi(4))
     2.52881156E-07   2     1000023   1000037  # BR(Hpm(3) -> Chi(2) barCha1(2))
     2.41930906E-07   2    -1000012   1000011  # BR(Hpm(3) -> conjSv(1) Se(1))
     2.41911413E-07   2    -1000014   1000013  # BR(Hpm(3) -> conjSv(2) Se(2))
     2.41849715E-07   2    -1000016   1000015  # BR(Hpm(3) -> conjSv(3) Se(3))
     2.33729986E-07   2     1000022   1000037  # BR(Hpm(3) -> Chi(1) barCha1(2))
     1.46558856E-07   2         -24        36  # BR(Hpm(3) -> VWm Ah(2))
     1.06162365E-07   2         -37        36  # BR(Hpm(3) -> Hpm(2) Ah(2))
     2.90040034E-08   2         -24        35  # BR(Hpm(3) -> VWm hh(2))
     1.20641762E-08   2         -24        46  # BR(Hpm(3) -> VWm Ah(3))
     9.05057332E-09   2         -37        23  # BR(Hpm(3) -> Hpm(2) VZ)
     8.80236606E-09   2         -24        23  # BR(Hpm(3) -> VWm VZ)
     4.62444643E-09   2         -24        45  # BR(Hpm(3) -> VWm hh(3))
     4.40457237E-09   2         -24        25  # BR(Hpm(3) -> VWm hh(1))
     2.20883761E-09   2         -37        35  # BR(Hpm(3) -> Hpm(2) hh(2))
     1.14588059E-09   2          -6         5  # BR(Hpm(3) -> barFu(3) Fd(3))
     3.24698412E-10   2         -37        25  # BR(Hpm(3) -> Hpm(2) hh(1))
DECAY       -57     2.71175894E+02   # Hpm(4) decays
     3.03154923E-01   2    -2000024  -1000023  # BR(Hpm(4) -> Cha2(1) barChi(2))
     1.80433983E-01   2         -37        46  # BR(Hpm(4) -> Hpm(2) Ah(3))
     1.80430868E-01   2         -37        45  # BR(Hpm(4) -> Hpm(2) hh(3))
     8.23377781E-02   2     1000024   1000025  # BR(Hpm(4) -> barCha1(1) Chi(3))
     8.07349628E-02   2    -2000037  -1000025  # BR(Hpm(4) -> Cha2(2) barChi(3))
     6.57938701E-02   2        -401       403  # BR(Hpm(4) -> conjRh(1) SRum)
     2.75531400E-02   2    -1000012   1000011  # BR(Hpm(4) -> conjSv(1) Se(1))
     2.75522829E-02   2    -1000014   1000013  # BR(Hpm(4) -> conjSv(2) Se(2))
     2.75497558E-02   2    -1000016   1000015  # BR(Hpm(4) -> conjSv(3) Se(3))
     1.46568912E-02   2     1000035   1000037  # BR(Hpm(4) -> Chi(4) barCha1(2))
     3.40420786E-03   2    -2000037  -1000023  # BR(Hpm(4) -> Cha2(2) barChi(2))
     2.96091205E-03   2    -2000024  -1000025  # BR(Hpm(4) -> Cha2(1) barChi(3))
     7.35005344E-04   2    -2000024  -1000022  # BR(Hpm(4) -> Cha2(1) barChi(1))
     5.96887681E-04   2         -24        35  # BR(Hpm(4) -> VWm hh(2))
     5.83646012E-04   2         -24        23  # BR(Hpm(4) -> VWm VZ)
     5.33486476E-04   2     1000023   1000024  # BR(Hpm(4) -> Chi(2) barCha1(1))
     1.72274997E-04   2     1000024   1000035  # BR(Hpm(4) -> barCha1(1) Chi(4))
     1.49642438E-04   2     1000025   1000037  # BR(Hpm(4) -> Chi(3) barCha1(2))
     9.91227060E-05   2         -37        23  # BR(Hpm(4) -> Hpm(2) VZ)
     9.58396369E-05   2         -24        46  # BR(Hpm(4) -> VWm Ah(3))
     9.46968999E-05   2         -24        45  # BR(Hpm(4) -> VWm hh(3))
     8.68877565E-05   2         -24        25  # BR(Hpm(4) -> VWm hh(1))
     7.55541568E-05   2         -37        35  # BR(Hpm(4) -> Hpm(2) hh(2))
     6.87311591E-05   2         -47        35  # BR(Hpm(4) -> Hpm(3) hh(2))
     6.13600342E-05   2         -24        56  # BR(Hpm(4) -> VWm Ah(4))
     3.40136936E-05   2         -24        22  # BR(Hpm(4) -> VWm VP)
     1.69852879E-05   2    -2000037  -1000035  # BR(Hpm(4) -> Cha2(2) barChi(4))
     1.03157064E-05   2         -47        25  # BR(Hpm(4) -> Hpm(3) hh(1))
     7.43825228E-06   2         -37        25  # BR(Hpm(4) -> Hpm(2) hh(1))
     5.60313117E-06   2          -6         5  # BR(Hpm(4) -> barFu(3) Fd(3))
     4.81132192E-06   2    -2000037  -1000022  # BR(Hpm(4) -> Cha2(2) barChi(1))
     2.65571298E-06   2     1000022   1000024  # BR(Hpm(4) -> Chi(1) barCha1(1))
     9.34503573E-07   2    -2000024  -1000035  # BR(Hpm(4) -> Cha2(1) barChi(4))
     3.68006898E-07   2     1000023   1000037  # BR(Hpm(4) -> Chi(2) barCha1(2))
     1.09547709E-07   2         -16        15  # BR(Hpm(4) -> barFv(3) Fe(3))
     2.26953030E-08   2     1000022   1000037  # BR(Hpm(4) -> Chi(1) barCha1(2))
     1.73690441E-08   2        -402       403  # BR(Hpm(4) -> conjRh(2) SRum)
     1.41635957E-08   2        -404       401  # BR(Hpm(4) -> conjSRdp Rh(1))
     3.87288981E-10   2         -14        13  # BR(Hpm(4) -> barFv(2) Fe(2))
     3.01884930E-10   2          -4         3  # BR(Hpm(4) -> barFu(2) Fd(2))
DECAY   3000022     1.43092507E-06   # sigmaO decays
     9.99877001E-01   2          -6         6  # BR(sigmaO -> barFu(3) Fu(3))
     1.19429533E-04   2          -4         4  # BR(sigmaO -> barFu(2) Fu(2))
     3.52722862E-06   2          -5         5  # BR(sigmaO -> barFd(3) Fd(3))
     4.12716073E-08   2          -3         3  # BR(sigmaO -> barFd(2) Fd(2))
     8.57754809E-10   2          -2         2  # BR(sigmaO -> barFu(1) Fu(1))
     1.04302857E-10   2          -1         1  # BR(sigmaO -> barFd(1) Fd(1))
DECAY   3000021     2.70865785E+01   # phiO decays
     3.94546387E-01   2    -1000002   1000002  # BR(phiO -> conjSu(1) Su(1))
     3.94546283E-01   2    -1000004   1000004  # BR(phiO -> conjSu(2) Su(2))
     2.09530346E-01   2    -1000006   1000006  # BR(phiO -> conjSu(3) Su(3))
     5.89174130E-04   2          21        21  # BR(phiO -> VG VG)
     2.53463867E-04   2    -1000021   1000022  # BR(phiO -> barGlu Chi(1))
     2.53463867E-04   2    -1000022   1000021  # BR(phiO -> barChi(1) Glu)
     2.03349204E-04   2          21        22  # BR(phiO -> VG VP)
     6.86131417E-05   2          21        23  # BR(phiO -> VG VZ)
     4.39245537E-06   2    -1000021   1000023  # BR(phiO -> barGlu Chi(2))
     4.39245537E-06   2    -1000023   1000021  # BR(phiO -> barChi(2) Glu)
     1.34136777E-07   2          -6         6  # BR(phiO -> barFu(3) Fu(3))
     4.29727301E-10   2    -1000021   1000025  # BR(phiO -> barGlu Chi(3))
     4.29727301E-10   2    -1000025   1000021  # BR(phiO -> barChi(3) Glu)
     1.64437058E-10   2          -5         5  # BR(phiO -> barFd(3) Fd(3))
     1.07123604E-10   2    -1000035   1000021  # BR(phiO -> barChi(4) Glu)
     1.07123604E-10   2    -1000021   1000035  # BR(phiO -> barGlu Chi(4))
Block EFFHIGGSCOUPLINGS
       25          21          21     2.49898489E-05   # hh(1)-VG-VG
       25          22          22     1.00495595E-05   # hh(1)-VP-VP
       25          22          23     1.74728514E-05   # hh(1)-VP-VZ
       35          21          21     6.25663753E-05   # hh(2)-VG-VG
       35          22          22     2.96473017E-05   # hh(2)-VP-VP
       35          22          23     5.16634441E-05   # hh(2)-VP-VZ
       45          21          21     1.30785450E-06   # hh(3)-VG-VG
       45          22          22     2.08246516E-07   # hh(3)-VP-VP
       45          22          23     6.53719745E-08   # hh(3)-VP-VZ
       55          21          21     8.11356068E-09   # hh(4)-VG-VG
       55          22          22     3.22228965E-06   # hh(4)-VP-VP
       55          22          23     1.91760191E-06   # hh(4)-VP-VZ
       36          21          21     2.39902834E-10   # Ah(2)-VG-VG
       36          22          22     2.14413728E-07   # Ah(2)-VP-VP
       46          21          21     1.82753086E-06   # Ah(3)-VG-VG
       46          22          22     3.26102482E-07   # Ah(3)-VP-VP
       56          22          23     1.79714330E-07   # Ah(3)-VP-VZ
       56          21          21     2.07766161E-11   # Ah(4)-VG-VG
       56          22          22     2.97812085E-06   # Ah(4)-VP-VP
       66          22          23     1.33601202E-03   # Ah(4)-VP-VZ
Block NORMALIZEDEFFHIGGSCOUPLINGS
       25           0           0     2.33429130E-03   #
       25          -1           1     2.60004739E-01   #
       25          -2           2     3.60808433E-01   #
       25          -3           3     2.58715570E-01   #
       25          -4           4     3.60805762E-01   #
       25          -5           5     2.57589220E-01   #
       25          -6           6     3.60800617E-01   #
       25         -11          11     2.57231012E-01   #
       25         -13          13     2.57231011E-01   #
       25         -15          15     2.57230828E-01   #
       25         -24          24     3.60797003E-01   #
       25          23          23     3.60906725E-01   #
       25          21          21     3.63772419E-01   #
       25          22          22     3.66146454E-01   #
       25          23          22     3.63239279E-01   #
       35           0           0     4.05280752E-03   #
       35          -1           1     9.09604268E-01   #
       35          -2           2     9.32659971E-01   #
       35          -3           3     9.09318155E-01   #
       35          -4           4     9.32655624E-01   #
       35          -5           5     9.08897384E-01   #
       35          -6           6     9.32668184E-01   #
       35         -11          11     9.08981000E-01   #
       35         -13          13     9.08980997E-01   #
       35         -15          15     9.08980553E-01   #
       35         -24          24     9.31095596E-01   #
       35          23          23     9.32651921E-01   #
       35          21          21     9.33574805E-01   #
       35          22          22     9.66900214E-01   #
       35          23          22     9.45704196E-01   #
       36           0           0     6.97512626E-04   #
       36          -1           1     0.00000000E+00   #
       36          -2           2     0.00000000E+00   #
       36          -3           3     0.00000000E+00   #
       36          -4           4     0.00000000E+00   #
       36          -5           5     0.00000000E+00   #
       36          -6           6     0.00000000E+00   #
       36         -11          11     0.00000000E+00   #
       36         -13          13     0.00000000E+00   #
       36         -15          15     0.00000000E+00   #
       36         -24          24     0.00000000E+00   #
       36          23          23     0.00000000E+00   #
       36          21          21     2.56097060E-06   #
       36          22          22     8.23144729E-03   #
       36          23          22     0.00000000E+00   #
Block HIGGSSIGNALS
     1     1.59000000E+02   # number of degrees of freedom
     2     1.55797267E+02   # 𝜒²
     3     1.51551655E+02   # SM 𝜒² for mh = 125.250000 GeV
     4     1.19695274E-01   # p-value
Block HIGGSBOUNDS
 25  1     4.03838082E-01   # LEP [eeHZ>bb] from hep-ex/0306033 (LEPComb 2.5fb-1, M=(12, 120))
 25  2     8.36015679E-01   # expRatio
 35  1     6.60215252E-01   # LHC8 [vbfH,HW,Htt,H,HZ]>[bb,tautau,WW,ZZ,gamgam] from CMS-PAS-HIG-12-045 (CMS 17.3fb-1, M=(110, 600))
 35  2     3.32131274E+00   # expRatio
Block LILITH
     1     5.30000000E+01   # number of degrees of freedom
     2     5.84632874E+01   # 𝜒²
     3     5.47825089E+01   # SM 𝜒² for mh = 125.250000 GeV
     4     1.58755618E-01   # p-value


==> anc/BMP8.in <==
BLOCK MODSEL
   6   0

BLOCK FLEXIBLESUSY
   0    0.0001
   1   0
   2   0
   3   1
   4   2
   5   2
   6   3
   7   2
   8   1
   9   1
   10   1
   11   1
   12   0
   13   1
   14    9.999999999999999e-12
   15   0
   16   0
   17   0
   18   0
   19   0
   20   2
   21   1
   22   0
   23   1
   24   123111321
   25   0
   26   1
   27   1
   28   1
   29   1
   30   1
   31   1

BLOCK FLEXIBLESUSYINPUT
   0    0.00729735
   1    125.25

BLOCK SMINPUTS
   1    127.944
   2    1.1663787e-05
   3    0.1184
   4    91.1876
   5    4.18
   6    173.34
   7    1.777
   8    0
   9    80.38500000000001
   11    0.000510998902
   12    0
   13    0.105658357
   14    0
   21    0.00475
   22    0.0024
   23    0.104
   24    1.27

BLOCK MINPAR
   3    49.7996381

BLOCK EXTPAR
   0   1000

BLOCK HMIXIN
   303    1.49027263
   304   -0.722364453
   301    0.161259941
   302   -0.0135010832
   201    1500
   202    1281.63453
   101    20180.32733983544

BLOCK MSQ2IN
   1   1    2147128.531273556
   1   2   0
   1   3   0
   2   1   0
   2   2    2147128.531273556
   2   3   0
   3   1   0
   3   2   0
   3   3    12089734.83927616

BLOCK MSL2IN
   1   1    2821737.78284841
   1   2   0
   1   3   0
   2   1   0
   2   2    2821737.78284841
   2   3   0
   3   1   0
   3   2   0
   3   3    1044988.254326089

BLOCK MSD2IN
   1   1    2120568.766570599
   1   2   0
   1   3   0
   2   1   0
   2   2    2120568.766570599
   2   3   0
   3   1   0
   3   2   0
   3   3    3959353.546378753

BLOCK MSU2IN
   1   1    10790529.51100634
   1   2   0
   1   3   0
   2   1   0
   2   2    10790529.51100634
   2   3   0
   3   1   0
   3   2   0
   3   3    15735829.02668062

BLOCK MSE2IN
   1   1    644791.334121
   1   2   0
   1   3   0
   2   1   0
   2   2    644791.334121
   2   3   0
   3   1   0
   3   2   0
   3   3    34062.8738268126

BLOCK NMSSMRUNIN
   10    2926.341177355755

BLOCK MSOFTIN
   110    9000000
   111   2250000
   50    620120.4413169257
   51    1066681.726968123
   300    42.0802869
   301    1490.25594
   302   3000

BLOCK FLEXIBLEDECAY
   0   1
   1    1e-10
   2   4
   3   1
   4   2
   5   1
   6   1
   7   1
   8   1


==> anc/BMP8.out <==
Block SPINFO
     1   FlexibleSUSY
     2   2.8.0
     5   MRSSM2
     9   4.15.2
BLOCK MODSEL
   6   0
BLOCK FLEXIBLESUSY
   0    0.0001
   1   0
   2   0
   3   1
   4   2
   5   2
   6   3
   7   2
   8   1
   9   1
   10   1
   11   1
   12   0
   13   1
   14    9.999999999999999e-12
   15   0
   16   0
   17   0
   18   0
   19   0
   20   2
   21   1
   22   0
   23   1
   24   123111321
   25   0
   26   1
   27   1
   28   1
   29   1
   30   1
   31   1
BLOCK FLEXIBLESUSYINPUT
   0    0.00729735
   1    125.25
BLOCK SMINPUTS
   1    127.944
   2    1.1663787e-05
   3    0.1184
   4    91.1876
   5    4.18
   6    173.34
   7    1.777
   8    0
   9    80.38500000000001
   11    0.000510998902
   12    0
   13    0.105658357
   14    0
   21    0.00475
   22    0.0024
   23    0.104
   24    1.27
BLOCK FLEXIBLEDECAY
   0   1
   1    1e-10
   2   4
   3   1
   4   2
   5   1
   6   1
   7   1
   8   1
Block MINPAR
     3     4.97996381E+01   # TanBeta
Block EXTPAR
     0     1.00000000E+03   # Ms
Block HMIXIN
   101     2.01803273E+04   # BMuInput
   301     1.61259941E-01   # LamSDInput
   302    -1.35010832E-02   # LamSUInput
   303     1.49027263E+00   # LamTDInput
   304    -7.22364453E-01   # LamTUInput
   201     1.50000000E+03   # MuDInput
   202     1.28163453E+03   # MuUInput
Block MSD2IN
  1  1     2.12056877E+06   # md2Input(1,1)
  1  2     0.00000000E+00   # md2Input(1,2)
  1  3     0.00000000E+00   # md2Input(1,3)
  2  1     0.00000000E+00   # md2Input(2,1)
  2  2     2.12056877E+06   # md2Input(2,2)
  2  3     0.00000000E+00   # md2Input(2,3)
  3  1     0.00000000E+00   # md2Input(3,1)
  3  2     0.00000000E+00   # md2Input(3,2)
  3  3     3.95935355E+06   # md2Input(3,3)
Block MSOFTIN
   300     4.20802869E+01   # MDBSInput
   302     3.00000000E+03   # MDGocInput
   301     1.49025594E+03   # MDWBTInput
   111     2.25000000E+06   # moc2Input
    50     6.20120441E+05   # mRd2Input
    51     1.06668173E+06   # mRu2Input
   110     9.00000000E+06   # mT2Input
Block MSE2IN
  1  1     6.44791334E+05   # me2Input(1,1)
  1  2     0.00000000E+00   # me2Input(1,2)
  1  3     0.00000000E+00   # me2Input(1,3)
  2  1     0.00000000E+00   # me2Input(2,1)
  2  2     6.44791334E+05   # me2Input(2,2)
  2  3     0.00000000E+00   # me2Input(2,3)
  3  1     0.00000000E+00   # me2Input(3,1)
  3  2     0.00000000E+00   # me2Input(3,2)
  3  3     3.40628738E+04   # me2Input(3,3)
Block MSL2IN
  1  1     2.82173778E+06   # ml2Input(1,1)
  1  2     0.00000000E+00   # ml2Input(1,2)
  1  3     0.00000000E+00   # ml2Input(1,3)
  2  1     0.00000000E+00   # ml2Input(2,1)
  2  2     2.82173778E+06   # ml2Input(2,2)
  2  3     0.00000000E+00   # ml2Input(2,3)
  3  1     0.00000000E+00   # ml2Input(3,1)
  3  2     0.00000000E+00   # ml2Input(3,2)
  3  3     1.04498825E+06   # ml2Input(3,3)
Block MSQ2IN
  1  1     2.14712853E+06   # mq2Input(1,1)
  1  2     0.00000000E+00   # mq2Input(1,2)
  1  3     0.00000000E+00   # mq2Input(1,3)
  2  1     0.00000000E+00   # mq2Input(2,1)
  2  2     2.14712853E+06   # mq2Input(2,2)
  2  3     0.00000000E+00   # mq2Input(2,3)
  3  1     0.00000000E+00   # mq2Input(3,1)
  3  2     0.00000000E+00   # mq2Input(3,2)
  3  3     1.20897348E+07   # mq2Input(3,3)
Block NMSSMRUNIN
    10     2.92634118E+03   # mS2Input
Block MSU2IN
  1  1     1.07905295E+07   # mu2Input(1,1)
  1  2     0.00000000E+00   # mu2Input(1,2)
  1  3     0.00000000E+00   # mu2Input(1,3)
  2  1     0.00000000E+00   # mu2Input(2,1)
  2  2     1.07905295E+07   # mu2Input(2,2)
  2  3     0.00000000E+00   # mu2Input(2,3)
  3  1     0.00000000E+00   # mu2Input(3,1)
  3  2     0.00000000E+00   # mu2Input(3,2)
  3  3     1.57358290E+07   # mu2Input(3,3)
Block gauge Q= 1.00000000E+03
     1     3.61377210E-01   # g1 * 0.7745966692414834
     2     6.34325888E-01   # g2
     3     1.01912276E+00   # g3
Block Yu Q= 1.00000000E+03
  1  1     7.25593838E-06   # Yu(1,1)
  1  2     0.00000000E+00   # Yu(1,2)
  1  3     0.00000000E+00   # Yu(1,3)
  2  1     0.00000000E+00   # Yu(2,1)
  2  2     3.30314389E-03   # Yu(2,2)
  2  3     0.00000000E+00   # Yu(2,3)
  3  1     0.00000000E+00   # Yu(3,1)
  3  2     0.00000000E+00   # Yu(3,2)
  3  3     8.58827131E-01   # Yu(3,3)
Block Yd Q= 1.00000000E+03
  1  1     7.38894303E-04   # Yd(1,1)
  1  2     0.00000000E+00   # Yd(1,2)
  1  3     0.00000000E+00   # Yd(1,3)
  2  1     0.00000000E+00   # Yd(2,1)
  2  2     1.61780916E-02   # Yd(2,2)
  2  3     0.00000000E+00   # Yd(2,3)
  3  1     0.00000000E+00   # Yd(3,1)
  3  2     0.00000000E+00   # Yd(3,2)
  3  3     7.26241425E-01   # Yd(3,3)
Block Ye Q= 1.00000000E+03
  1  1     1.50087230E-04   # Ye(1,1)
  1  2     0.00000000E+00   # Ye(1,2)
  1  3     0.00000000E+00   # Ye(1,3)
  2  1     0.00000000E+00   # Ye(2,1)
  2  2     3.10332309E-02   # Ye(2,2)
  2  3     0.00000000E+00   # Ye(2,3)
  3  1     0.00000000E+00   # Ye(3,1)
  3  2     0.00000000E+00   # Ye(3,2)
  3  3     5.22873590E-01   # Ye(3,3)
Block MSQ2 Q= 1.00000000E+03
  1  1     2.14712874E+06   # mq2(1,1)
  1  2     0.00000000E+00   # mq2(1,2)
  1  3     0.00000000E+00   # mq2(1,3)
  2  1     0.00000000E+00   # mq2(2,1)
  2  2     2.14712875E+06   # mq2(2,2)
  2  3     0.00000000E+00   # mq2(2,3)
  3  1     0.00000000E+00   # mq2(3,1)
  3  2     0.00000000E+00   # mq2(3,2)
  3  3     1.20897676E+07   # mq2(3,3)
Block MSE2 Q= 1.00000000E+03
  1  1     6.44791439E+05   # me2(1,1)
  1  2     0.00000000E+00   # me2(1,2)
  1  3     0.00000000E+00   # me2(1,3)
  2  1     0.00000000E+00   # me2(2,1)
  2  2     6.44791440E+05   # me2(2,2)
  2  3     0.00000000E+00   # me2(2,3)
  3  1     0.00000000E+00   # me2(3,1)
  3  2     0.00000000E+00   # me2(3,2)
  3  3     3.40616545E+04   # me2(3,3)
Block MSL2 Q= 1.00000000E+03
  1  1     2.82173775E+06   # ml2(1,1)
  1  2     0.00000000E+00   # ml2(1,2)
  1  3     0.00000000E+00   # ml2(1,3)
  2  1     0.00000000E+00   # ml2(2,1)
  2  2     2.82173775E+06   # ml2(2,2)
  2  3     0.00000000E+00   # ml2(2,3)
  3  1     0.00000000E+00   # ml2(3,1)
  3  2     0.00000000E+00   # ml2(3,2)
  3  3     1.04498757E+06   # ml2(3,3)
Block MSU2 Q= 1.00000000E+03
  1  1     1.07905296E+07   # mu2(1,1)
  1  2     0.00000000E+00   # mu2(1,2)
  1  3     0.00000000E+00   # mu2(1,3)
  2  1     0.00000000E+00   # mu2(2,1)
  2  2     1.07905296E+07   # mu2(2,2)
  2  3     0.00000000E+00   # mu2(2,3)
  3  1     0.00000000E+00   # mu2(3,1)
  3  2     0.00000000E+00   # mu2(3,2)
  3  3     1.57358682E+07   # mu2(3,3)
Block MSD2 Q= 1.00000000E+03
  1  1     2.12056897E+06   # md2(1,1)
  1  2     0.00000000E+00   # md2(1,2)
  1  3     0.00000000E+00   # md2(1,3)
  2  1     0.00000000E+00   # md2(2,1)
  2  2     2.12056897E+06   # md2(2,2)
  2  3     0.00000000E+00   # md2(2,3)
  3  1     0.00000000E+00   # md2(3,1)
  3  2     0.00000000E+00   # md2(3,2)
  3  3     3.95938013E+06   # md2(3,3)
Block MSOFT Q= 1.00000000E+03
    21    -2.92891380E+06   # mHd2
    22    -2.35341008E+06   # mHu2
   110     9.00000129E+06   # mT2
   111     2.25000039E+06   # moc2
   300     4.20802863E+01   # MDBS
   301     1.49025598E+03   # MDWBT
   302     2.99999962E+03   # MDGoc
    50     6.20122001E+05   # mRd2
    51     1.06668213E+06   # mRu2
Block NMSSMRUN Q= 1.00000000E+03
    10     2.92635117E+03   # mS2
     5     2.00370440E+03   # vS
Block MASS
        24     8.03706482E+01   # VWm
       404     2.07152685E+03   # SRdp
       403     1.73915609E+03   # SRum
   1000021     3.20661376E+03   # Glu
   3000022     2.01128833E+03   # sigmaO
   3000021     5.99455590E+03   # phiO
   2000024     1.31130922E+03   # Cha2(1)
   2000037     1.54280903E+03   # Cha2(2)
   1000024     1.53749250E+03   # Cha1(1)
   1000037     1.79171449E+03   # Cha1(2)
       401     1.72621797E+03   # Rh(1)
       402     2.06676052E+03   # Rh(2)
   1000012     1.04872496E+03   # Sv(1)
   1000014     1.69783049E+03   # Sv(2)
   1000016     1.69783429E+03   # Sv(3)
   1000022     4.26472079E+01   # Chi(1)
   1000023     1.30934171E+03   # Chi(2)
   1000025     1.54006780E+03   # Chi(3)
   1000035     1.79187539E+03   # Chi(4)
        37     1.05273236E+03   # Hpm(2)
        47     2.99138311E+03   # Hpm(3)
        57     4.23764094E+03   # Hpm(4)
        25     9.53950106E+01   # hh(1)
        35     1.24717635E+02   # hh(2)
        45     1.04897030E+03   # hh(3)
        55     4.23741466E+03   # hh(4)
        36     5.42028814E+01   # Ah(2)
        46     1.04897286E+03   # Ah(3)
        56     2.99129777E+03   # Ah(4)
   1000001     1.67848682E+03   # Sd(1)
   1000003     1.67848769E+03   # Sd(2)
   1000005     1.70754069E+03   # Sd(3)
   2000001     1.70754104E+03   # Sd(4)
   2000003     2.21087284E+03   # Sd(5)
   2000005     3.64924903E+03   # Sd(6)
   1000011     1.24749406E+02   # Se(1)
   1000013     7.92304598E+02   # Se(2)
   1000015     7.92316897E+02   # Se(3)
   2000011     1.05202790E+03   # Se(4)
   2000013     1.70004324E+03   # Se(5)
   2000015     1.70004705E+03   # Se(6)
   1000002     1.70565986E+03   # Su(1)
   1000004     1.70566031E+03   # Su(2)
   1000006     3.43147501E+03   # Su(3)
   2000002     3.43147506E+03   # Su(4)
   2000004     3.65143410E+03   # Su(5)
   2000006     4.12668880E+03   # Su(6)
        21     0.00000000E+00   # VG
        12     0.00000000E+00   # Fv(1)
        14     0.00000000E+00   # Fv(2)
        16     0.00000000E+00   # Fv(3)
        11     5.28553334E-04   # Fe(1)
        13     1.07176221E-01   # Fe(2)
        15     1.78232387E+00   # Fe(3)
         1     4.30393726E-03   # Fd(1)
         3     8.55328638E-02   # Fd(2)
         5     3.41269648E+00   # Fd(3)
         2     2.23993516E-03   # Fu(1)
         4     8.35216933E-01   # Fu(2)
         6     1.75596693E+02   # Fu(3)
        22     0.00000000E+00   # VP
        23     9.11368867E+01   # VZ
Block U1MIX
  1  1     9.99902704E-01   # Re(UM1(1,1))
  1  2    -1.39492795E-02   # Re(UM1(1,2))
  2  1     1.39492795E-02   # Re(UM1(2,1))
  2  2     9.99902704E-01   # Re(UM1(2,2))
Block U2MIX
  1  1     7.60307932E-02   # Re(UM2(1,1))
  1  2    -9.97105470E-01   # Re(UM2(1,2))
  2  1     9.97105470E-01   # Re(UM2(2,1))
  2  2     7.60307932E-02   # Re(UM2(2,2))
Block V1MIX
  1  1     9.99914737E-01   # Re(UP1(1,1))
  1  2    -1.30582469E-02   # Re(UP1(1,2))
  2  1     1.30582469E-02   # Re(UP1(2,1))
  2  2     9.99914737E-01   # Re(UP1(2,2))
Block V2MIX
  1  1    -6.74624965E-03   # Re(UP2(1,1))
  1  2     9.99977244E-01   # Re(UP2(1,2))
  2  1     9.99977244E-01   # Re(UP2(2,1))
  2  2     6.74624965E-03   # Re(UP2(2,2))
Block PSEUDOSCALARMIX
  1  1     1.87021638E-02   # ZA(1,1)
  1  2    -9.99825099E-01   # ZA(1,2)
  1  3     5.04043129E-07   # ZA(1,3)
  1  4    -5.95296342E-07   # ZA(1,4)
  2  1     2.52582496E-08   # ZA(2,1)
  2  2    -5.03645949E-07   # ZA(2,2)
  2  3    -1.00000000E+00   # ZA(2,3)
  2  4    -2.16428673E-05   # ZA(2,4)
  3  1    -9.99825099E-01   # ZA(3,1)
  3  2    -1.87021638E-02   # ZA(3,2)
  3  3    -1.59418971E-08   # ZA(3,3)
  3  4     4.95933096E-06   # ZA(3,4)
  4  1    -4.96959744E-06   # ZA(4,1)
  4  2     5.02452906E-07   # ZA(4,2)
  4  3     2.16428669E-05   # ZA(4,3)
  4  4    -1.00000000E+00   # ZA(4,4)
Block DSQMIX
  1  1     0.00000000E+00   # ZD(1,1)
  1  2     0.00000000E+00   # ZD(1,2)
  1  3     0.00000000E+00   # ZD(1,3)
  1  4     0.00000000E+00   # ZD(1,4)
  1  5     1.00000000E+00   # ZD(1,5)
  1  6     0.00000000E+00   # ZD(1,6)
  2  1     0.00000000E+00   # ZD(2,1)
  2  2     0.00000000E+00   # ZD(2,2)
  2  3     0.00000000E+00   # ZD(2,3)
  2  4     1.00000000E+00   # ZD(2,4)
  2  5     0.00000000E+00   # ZD(2,5)
  2  6     0.00000000E+00   # ZD(2,6)
  3  1     1.00000000E+00   # ZD(3,1)
  3  2     0.00000000E+00   # ZD(3,2)
  3  3     0.00000000E+00   # ZD(3,3)
  3  4     0.00000000E+00   # ZD(3,4)
  3  5     0.00000000E+00   # ZD(3,5)
  3  6     0.00000000E+00   # ZD(3,6)
  4  1     0.00000000E+00   # ZD(4,1)
  4  2     1.00000000E+00   # ZD(4,2)
  4  3     0.00000000E+00   # ZD(4,3)
  4  4     0.00000000E+00   # ZD(4,4)
  4  5     0.00000000E+00   # ZD(4,5)
  4  6     0.00000000E+00   # ZD(4,6)
  5  1     0.00000000E+00   # ZD(5,1)
  5  2     0.00000000E+00   # ZD(5,2)
  5  3     0.00000000E+00   # ZD(5,3)
  5  4     0.00000000E+00   # ZD(5,4)
  5  5     0.00000000E+00   # ZD(5,5)
  5  6     1.00000000E+00   # ZD(5,6)
  6  1     0.00000000E+00   # ZD(6,1)
  6  2     0.00000000E+00   # ZD(6,2)
  6  3     1.00000000E+00   # ZD(6,3)
  6  4     0.00000000E+00   # ZD(6,4)
  6  5     0.00000000E+00   # ZD(6,5)
  6  6     0.00000000E+00   # ZD(6,6)
Block SELMIX
  1  1     0.00000000E+00   # ZE(1,1)
  1  2     0.00000000E+00   # ZE(1,2)
  1  3     0.00000000E+00   # ZE(1,3)
  1  4     0.00000000E+00   # ZE(1,4)
  1  5     0.00000000E+00   # ZE(1,5)
  1  6     1.00000000E+00   # ZE(1,6)
  2  1     0.00000000E+00   # ZE(2,1)
  2  2     0.00000000E+00   # ZE(2,2)
  2  3     0.00000000E+00   # ZE(2,3)
  2  4     1.00000000E+00   # ZE(2,4)
  2  5     0.00000000E+00   # ZE(2,5)
  2  6     0.00000000E+00   # ZE(2,6)
  3  1     0.00000000E+00   # ZE(3,1)
  3  2     0.00000000E+00   # ZE(3,2)
  3  3     0.00000000E+00   # ZE(3,3)
  3  4     0.00000000E+00   # ZE(3,4)
  3  5     1.00000000E+00   # ZE(3,5)
  3  6     0.00000000E+00   # ZE(3,6)
  4  1     0.00000000E+00   # ZE(4,1)
  4  2     0.00000000E+00   # ZE(4,2)
  4  3     1.00000000E+00   # ZE(4,3)
  4  4     0.00000000E+00   # ZE(4,4)
  4  5     0.00000000E+00   # ZE(4,5)
  4  6     0.00000000E+00   # ZE(4,6)
  5  1     1.00000000E+00   # ZE(5,1)
  5  2     0.00000000E+00   # ZE(5,2)
  5  3     0.00000000E+00   # ZE(5,3)
  5  4     0.00000000E+00   # ZE(5,4)
  5  5     0.00000000E+00   # ZE(5,5)
  5  6     0.00000000E+00   # ZE(5,6)
  6  1     0.00000000E+00   # ZE(6,1)
  6  2     1.00000000E+00   # ZE(6,2)
  6  3     0.00000000E+00   # ZE(6,3)
  6  4     0.00000000E+00   # ZE(6,4)
  6  5     0.00000000E+00   # ZE(6,5)
  6  6     0.00000000E+00   # ZE(6,6)
Block SCALARMIX
  1  1     5.15622396E-03   # ZH(1,1)
  1  2     3.60999642E-01   # ZH(1,2)
  1  3     9.32551698E-01   # ZH(1,3)
  1  4     5.57838826E-05   # ZH(1,4)
  2  1     1.84967254E-02   # ZH(2,1)
  2  2     9.32370112E-01   # ZH(2,2)
  2  3    -3.61031626E-01   # ZH(2,3)
  2  4     1.02738551E-04   # ZH(2,4)
  3  1    -9.99815124E-01   # ZH(3,1)
  3  2     1.91105868E-02   # ZH(3,2)
  3  3    -1.86981618E-03   # ZH(3,3)
  3  4     1.00308785E-03   # ZH(3,4)
  4  1     1.00071495E-03   # ZH(4,1)
  4  2    -1.35097983E-04   # ZH(4,2)
  4  3    -1.30539049E-05   # ZH(4,3)
  4  4     9.99999490E-01   # ZH(4,4)
Block RHMIX
  1  1     2.44087889E-04   # ZHR(1,1)
  1  2     9.99999970E-01   # ZHR(1,2)
  2  1     9.99999970E-01   # ZHR(2,1)
  2  2    -2.44087889E-04   # ZHR(2,2)
Block N1MIX
  1  1     9.99436509E-01   # Re(ZN1(1,1))
  1  2     1.93945496E-03   # Re(ZN1(1,2))
  1  3    -4.75255571E-04   # Re(ZN1(1,3))
  1  4    -3.35063700E-02   # Re(ZN1(1,4))
  2  1     3.35621647E-02   # Re(ZN1(2,1))
  2  2    -5.39753454E-02   # Re(ZN1(2,2))
  2  3    -1.10714160E-04   # Re(ZN1(2,3))
  2  4     9.97978071E-01   # Re(ZN1(2,4))
  3  1    -1.22601507E-04   # Re(ZN1(3,1))
  3  2     9.98497990E-01   # Re(ZN1(3,2))
  3  3     9.20976447E-03   # Re(ZN1(3,3))
  3  4     5.40086098E-02   # Re(ZN1(3,4))
  4  1    -4.79853114E-04   # Re(ZN1(4,1))
  4  2     9.20137674E-03   # Re(ZN1(4,2))
  4  3    -9.99957470E-01   # Re(ZN1(4,3))
  4  4     4.02857494E-04   # Re(ZN1(4,4))
Block N2MIX
  1  1     9.99999712E-01   # Re(ZN2(1,1))
  1  2     9.11948043E-05   # Re(ZN2(1,2))
  1  3    -2.98559068E-04   # Re(ZN2(1,3))
  1  4     6.92360559E-04   # Re(ZN2(1,4))
  2  1    -6.92768511E-04   # Re(ZN2(2,1))
  2  2     4.79186473E-03   # Re(ZN2(2,2))
  2  3     7.07523340E-05   # Re(ZN2(2,3))
  2  4     9.99988276E-01   # Re(ZN2(2,4))
  3  1    -9.08153300E-05   # Re(ZN2(3,1))
  3  2     9.99939931E-01   # Re(ZN2(3,2))
  3  3    -9.85760007E-03   # Re(ZN2(3,3))
  3  4    -4.79099852E-03   # Re(ZN2(3,4))
  4  1     2.97727255E-04   # Re(ZN2(4,1))
  4  2     9.85717552E-03   # Re(ZN2(4,2))
  4  3     9.99951366E-01   # Re(ZN2(4,3))
  4  4    -1.17778269E-04   # Re(ZN2(4,4))
Block CHARGEMIX
  1  1    -1.81916390E-02   # ZP(1,1)
  1  2     9.99834513E-01   # ZP(1,2)
  1  3    -7.63624645E-05   # ZP(1,3)
  1  4    -7.64631231E-05   # ZP(1,4)
  2  1     9.99834016E-01   # ZP(2,1)
  2  2     1.81915214E-02   # ZP(2,2)
  2  3    -7.11835230E-04   # ZP(2,3)
  2  4    -7.08022287E-04   # ZP(2,4)
  3  1    -2.92110551E-06   # ZP(3,1)
  3  2    -6.13631964E-09   # ZP(3,2)
  3  3    -7.07264931E-01   # ZP(3,3)
  3  4     7.06948596E-01   # ZP(3,4)
  4  1     1.00185825E-03   # ZP(4,1)
  4  2     1.26310314E-04   # ZP(4,2)
  4  3     7.06948234E-01   # ZP(4,3)
  4  4     7.07264572E-01   # ZP(4,4)
Block USQMIX
  1  1     1.00000000E+00   # ZU(1,1)
  1  2     0.00000000E+00   # ZU(1,2)
  1  3     0.00000000E+00   # ZU(1,3)
  1  4     0.00000000E+00   # ZU(1,4)
  1  5     0.00000000E+00   # ZU(1,5)
  1  6     0.00000000E+00   # ZU(1,6)
  2  1     0.00000000E+00   # ZU(2,1)
  2  2     1.00000000E+00   # ZU(2,2)
  2  3     0.00000000E+00   # ZU(2,3)
  2  4     0.00000000E+00   # ZU(2,4)
  2  5     0.00000000E+00   # ZU(2,5)
  2  6     0.00000000E+00   # ZU(2,6)
  3  1     0.00000000E+00   # ZU(3,1)
  3  2     0.00000000E+00   # ZU(3,2)
  3  3     0.00000000E+00   # ZU(3,3)
  3  4     1.00000000E+00   # ZU(3,4)
  3  5     0.00000000E+00   # ZU(3,5)
  3  6     0.00000000E+00   # ZU(3,6)
  4  1     0.00000000E+00   # ZU(4,1)
  4  2     0.00000000E+00   # ZU(4,2)
  4  3     0.00000000E+00   # ZU(4,3)
  4  4     0.00000000E+00   # ZU(4,4)
  4  5     1.00000000E+00   # ZU(4,5)
  4  6     0.00000000E+00   # ZU(4,6)
  5  1     0.00000000E+00   # ZU(5,1)
  5  2     0.00000000E+00   # ZU(5,2)
  5  3     1.00000000E+00   # ZU(5,3)
  5  4     0.00000000E+00   # ZU(5,4)
  5  5     0.00000000E+00   # ZU(5,5)
  5  6     0.00000000E+00   # ZU(5,6)
  6  1     0.00000000E+00   # ZU(6,1)
  6  2     0.00000000E+00   # ZU(6,2)
  6  3     0.00000000E+00   # ZU(6,3)
  6  4     0.00000000E+00   # ZU(6,4)
  6  5     0.00000000E+00   # ZU(6,5)
  6  6     1.00000000E+00   # ZU(6,6)
Block SNUMIX
  1  1     0.00000000E+00   # ZV(1,1)
  1  2     0.00000000E+00   # ZV(1,2)
  1  3     1.00000000E+00   # ZV(1,3)
  2  1     1.00000000E+00   # ZV(2,1)
  2  2     0.00000000E+00   # ZV(2,2)
  2  3     0.00000000E+00   # ZV(2,3)
  3  1     0.00000000E+00   # ZV(3,1)
  3  2     1.00000000E+00   # ZV(3,2)
  3  3     0.00000000E+00   # ZV(3,3)
Block UELMIX
  1  1     1.00000000E+00   # Re(ZEL(1,1))
  1  2     0.00000000E+00   # Re(ZEL(1,2))
  1  3     0.00000000E+00   # Re(ZEL(1,3))
  2  1     0.00000000E+00   # Re(ZEL(2,1))
  2  2     1.00000000E+00   # Re(ZEL(2,2))
  2  3     0.00000000E+00   # Re(ZEL(2,3))
  3  1     0.00000000E+00   # Re(ZEL(3,1))
  3  2     0.00000000E+00   # Re(ZEL(3,2))
  3  3     1.00000000E+00   # Re(ZEL(3,3))
Block UERMIX
  1  1     1.00000000E+00   # Re(ZER(1,1))
  1  2     0.00000000E+00   # Re(ZER(1,2))
  1  3     0.00000000E+00   # Re(ZER(1,3))
  2  1     0.00000000E+00   # Re(ZER(2,1))
  2  2     1.00000000E+00   # Re(ZER(2,2))
  2  3     0.00000000E+00   # Re(ZER(2,3))
  3  1     0.00000000E+00   # Re(ZER(3,1))
  3  2     0.00000000E+00   # Re(ZER(3,2))
  3  3     1.00000000E+00   # Re(ZER(3,3))
Block UDLMIX
  1  1     1.00000000E+00   # Re(ZDL(1,1))
  1  2     0.00000000E+00   # Re(ZDL(1,2))
  1  3     0.00000000E+00   # Re(ZDL(1,3))
  2  1     0.00000000E+00   # Re(ZDL(2,1))
  2  2     1.00000000E+00   # Re(ZDL(2,2))
  2  3     0.00000000E+00   # Re(ZDL(2,3))
  3  1     0.00000000E+00   # Re(ZDL(3,1))
  3  2     0.00000000E+00   # Re(ZDL(3,2))
  3  3     1.00000000E+00   # Re(ZDL(3,3))
Block UDRMIX
  1  1     1.00000000E+00   # Re(ZDR(1,1))
  1  2     0.00000000E+00   # Re(ZDR(1,2))
  1  3     0.00000000E+00   # Re(ZDR(1,3))
  2  1     0.00000000E+00   # Re(ZDR(2,1))
  2  2     1.00000000E+00   # Re(ZDR(2,2))
  2  3     0.00000000E+00   # Re(ZDR(2,3))
  3  1     0.00000000E+00   # Re(ZDR(3,1))
  3  2     0.00000000E+00   # Re(ZDR(3,2))
  3  3     1.00000000E+00   # Re(ZDR(3,3))
Block UULMIX
  1  1     1.00000000E+00   # Re(ZUL(1,1))
  1  2     0.00000000E+00   # Re(ZUL(1,2))
  1  3     0.00000000E+00   # Re(ZUL(1,3))
  2  1     0.00000000E+00   # Re(ZUL(2,1))
  2  2     1.00000000E+00   # Re(ZUL(2,2))
  2  3     0.00000000E+00   # Re(ZUL(2,3))
  3  1     0.00000000E+00   # Re(ZUL(3,1))
  3  2     0.00000000E+00   # Re(ZUL(3,2))
  3  3     1.00000000E+00   # Re(ZUL(3,3))
Block UURMIX
  1  1     1.00000000E+00   # Re(ZUR(1,1))
  1  2     0.00000000E+00   # Re(ZUR(1,2))
  1  3     0.00000000E+00   # Re(ZUR(1,3))
  2  1     0.00000000E+00   # Re(ZUR(2,1))
  2  2     1.00000000E+00   # Re(ZUR(2,2))
  2  3     0.00000000E+00   # Re(ZUR(2,3))
  3  1     0.00000000E+00   # Re(ZUR(3,1))
  3  2     0.00000000E+00   # Re(ZUR(3,2))
  3  3     1.00000000E+00   # Re(ZUR(3,3))
Block HMIX Q= 1.00000000E+03
     1     0.00000000E+00   # Mu
    10     1.55125087E+00   # ArcTan(vu/vd)
   101     2.01803920E+04   # BMu
   102     4.79172097E+00   # vd
   103     2.45126518E+02   # vu
   310     1.42272918E-02   # vT
   201     1.50000296E+03   # MuD
   202     1.28163612E+03   # MuU
   203     0.00000000E+00   # BMuD
   204     0.00000000E+00   # BMuU
   301     1.61260259E-01   # LamSD
   302    -1.35010999E-02   # LamSU
   303     1.49027553E+00   # LamTD
   304    -7.22365328E-01   # LamTU
Block DCINFO
     1   FlexibleSUSY
     2   2.8.0
     5   MRSSM2
     9   4.15.2
DECAY        25     1.72161708E-04   # hh(1) decays
     7.19066821E-01   2          -5         5  # BR(hh(1) -> barFd(3) Fd(3))
     1.25413662E-01   2          21        21  # BR(hh(1) -> VG VG)
     7.27436060E-02   2         -15        15  # BR(hh(1) -> barFe(3) Fe(3))
     6.95791737E-02   2          -4         4  # BR(hh(1) -> barFu(2) Fu(2))
     8.77327615E-03   2         -24        24  # BR(hh(1) -> VWm conjVWm)
     2.52497549E-03   2          22        22  # BR(hh(1) -> VP VP)
     1.24882657E-03   2          23        23  # BR(hh(1) -> VZ VZ)
     3.29525189E-04   2          -3         3  # BR(hh(1) -> barFd(2) Fd(2))
     2.57713179E-04   2         -13        13  # BR(hh(1) -> barFe(2) Fe(2))
     5.14363575E-05   2    -1000022   1000022  # BR(hh(1) -> barChi(1) Chi(1))
     9.91289493E-06   2          22        23  # BR(hh(1) -> VP VZ)
     7.12745930E-07   2          -1         1  # BR(hh(1) -> barFd(1) Fd(1))
     3.52092411E-07   2          -2         2  # BR(hh(1) -> barFu(1) Fu(1))
     6.02798492E-09   2         -11        11  # BR(hh(1) -> barFe(1) Fe(1))
DECAY        35     3.40894699E-03   # hh(2) decays
     5.81658350E-01   2          -5         5  # BR(hh(2) -> barFd(3) Fd(3))
     2.07389425E-01   2         -24        24  # BR(hh(2) -> VWm conjVWm)
     8.86352331E-02   2          21        21  # BR(hh(2) -> VG VG)
     6.21760897E-02   2         -15        15  # BR(hh(2) -> barFe(3) Fe(3))
     2.91681188E-02   2          -4         4  # BR(hh(2) -> barFu(2) Fu(2))
     2.63529782E-02   2          23        23  # BR(hh(2) -> VZ VZ)
     2.49656897E-03   2          22        22  # BR(hh(2) -> VP VP)
     1.52081240E-03   2          22        23  # BR(hh(2) -> VP VZ)
     2.63539929E-04   2          -3         3  # BR(hh(2) -> barFd(2) Fd(2))
     2.20084013E-04   2         -13        13  # BR(hh(2) -> barFe(2) Fe(2))
     9.82308683E-05   2    -1000022   1000022  # BR(hh(2) -> barChi(1) Chi(1))
     1.98531654E-05   2          36        36  # BR(hh(2) -> Ah(2) Ah(2))
     5.63965736E-07   2          -1         1  # BR(hh(2) -> barFd(1) Fd(1))
     1.47341432E-07   2          -2         2  # BR(hh(2) -> barFu(1) Fu(1))
     5.14781179E-09   2         -11        11  # BR(hh(2) -> barFe(1) Fe(1))
DECAY        45     3.99782267E+01   # hh(3) decays
     8.64157398E-01   2          -5         5  # BR(hh(3) -> barFd(3) Fd(3))
     1.34492894E-01   2         -15        15  # BR(hh(3) -> barFe(3) Fe(3))
     4.75488154E-04   2         -13        13  # BR(hh(3) -> barFe(2) Fe(2))
     4.37220596E-04   2          -6         6  # BR(hh(3) -> barFu(3) Fu(3))
     3.96104072E-04   2          -3         3  # BR(hh(3) -> barFd(2) Fd(2))
     1.41132473E-05   2          35        35  # BR(hh(3) -> hh(2) hh(2))
     7.67559565E-06   2         -24        24  # BR(hh(3) -> VWm conjVWm)
     7.13932460E-06   2          25        35  # BR(hh(3) -> hh(1) hh(2))
     4.84290573E-06   2          21        21  # BR(hh(3) -> VG VG)
     4.01134112E-06   2          23        23  # BR(hh(3) -> VZ VZ)
     2.02040483E-06   2          25        25  # BR(hh(3) -> hh(1) hh(1))
     8.26279034E-07   2          -1         1  # BR(hh(3) -> barFd(1) Fd(1))
     2.12848829E-07   2    -1000011   1000011  # BR(hh(3) -> conjSe(1) Se(1))
     1.52871476E-08   2    -1000022   1000022  # BR(hh(3) -> barChi(1) Chi(1))
     1.45366941E-08   2          22        22  # BR(hh(3) -> VP VP)
     1.11217201E-08   2         -11        11  # BR(hh(3) -> barFe(1) Fe(1))
     6.48067321E-09   2          -4         4  # BR(hh(3) -> barFu(2) Fu(2))
     3.82038398E-09   2          36        36  # BR(hh(3) -> Ah(2) Ah(2))
     2.38843323E-09   2          22        23  # BR(hh(3) -> VP VZ)
DECAY        55     2.78984298E+02   # hh(4) decays
     1.85851355E-01   2         -37        37  # BR(hh(4) -> Hpm(2) conjHpm(2))
     9.30271913E-02   2          46        46  # BR(hh(4) -> Ah(3) Ah(3))
     9.30230603E-02   2          45        45  # BR(hh(4) -> hh(3) hh(3))
     7.76972486E-02   2    -1000024   1000024  # BR(hh(4) -> Cha1(1) barCha1(1))
     7.70462683E-02   2    -2000037   2000037  # BR(hh(4) -> Cha2(2) barCha2(2))
     5.96935910E-02   2    -1000035   1000035  # BR(hh(4) -> barChi(4) Chi(4))
     5.93889705E-02   2    -1000037   1000037  # BR(hh(4) -> Cha1(2) barCha1(2))
     4.07621897E-02   2    -1000023   1000023  # BR(hh(4) -> barChi(2) Chi(2))
     4.05861624E-02   2    -2000024   2000024  # BR(hh(4) -> Cha2(1) barCha2(1))
     3.69180877E-02   2        -401       401  # BR(hh(4) -> conjRh(1) Rh(1))
     3.63668976E-02   2        -403       403  # BR(hh(4) -> conjSRum SRum)
     2.79555535E-02   2    -1000002   1000002  # BR(hh(4) -> conjSu(1) Su(1))
     2.79555399E-02   2    -1000004   1000004  # BR(hh(4) -> conjSu(2) Su(2))
     2.78987463E-02   2    -1000005   1000005  # BR(hh(4) -> conjSd(3) Sd(3))
     2.78987358E-02   2    -2000001   2000001  # BR(hh(4) -> conjSd(4) Sd(4))
     1.36493130E-02   2    -1000012   1000012  # BR(hh(4) -> conjSv(1) Sv(1))
     1.36352155E-02   2    -2000011   2000011  # BR(hh(4) -> conjSe(4) Se(4))
     9.91448589E-03   2        -402       402  # BR(hh(4) -> conjRh(2) Rh(2))
     9.45468026E-03   2        -404       404  # BR(hh(4) -> conjSRdp SRdp)
     9.39682447E-03   2    -1000014   1000014  # BR(hh(4) -> conjSv(2) Sv(2))
     9.39678672E-03   2    -1000016   1000016  # BR(hh(4) -> conjSv(3) Sv(3))
     9.37474998E-03   2    -2000013   2000013  # BR(hh(4) -> conjSe(5) Se(5))
     9.37471189E-03   2    -2000015   2000015  # BR(hh(4) -> conjSe(6) Se(6))
     8.02800899E-04   2    -2000024   2000037  # BR(hh(4) -> Cha2(1) barCha2(2))
     8.02800899E-04   2    -2000037   2000024  # BR(hh(4) -> Cha2(2) barCha2(1))
     6.66917768E-04   2    -1000024   1000037  # BR(hh(4) -> Cha1(1) barCha1(2))
     6.66917768E-04   2    -1000037   1000024  # BR(hh(4) -> Cha1(2) barCha1(1))
     1.05248985E-04   2    -1000025   1000035  # BR(hh(4) -> barChi(3) Chi(4))
     1.05248985E-04   2    -1000035   1000025  # BR(hh(4) -> barChi(4) Chi(3))
     8.85891509E-05   2    -1000025   1000023  # BR(hh(4) -> barChi(3) Chi(2))
     8.85891509E-05   2    -1000023   1000025  # BR(hh(4) -> barChi(2) Chi(3))
     7.22095316E-05   2          23        46  # BR(hh(4) -> VZ Ah(3))
     6.97766203E-05   2         -37        24  # BR(hh(4) -> Hpm(2) conjVWm)
     6.97766203E-05   2         -24        37  # BR(hh(4) -> VWm conjHpm(2))
     6.70272648E-05   2          35        45  # BR(hh(4) -> hh(2) hh(3))
     3.91731387E-05   2    -1000023   1000022  # BR(hh(4) -> barChi(2) Chi(1))
     3.91731387E-05   2    -1000022   1000023  # BR(hh(4) -> barChi(1) Chi(2))
     1.78524172E-05   2         -24        24  # BR(hh(4) -> VWm conjVWm)
     9.90976401E-06   2          22        22  # BR(hh(4) -> VP VP)
     7.87221597E-06   2          22        23  # BR(hh(4) -> VP VZ)
     6.03523873E-06   2          25        45  # BR(hh(4) -> hh(1) hh(3))
     2.10222836E-06   2         -24        47  # BR(hh(4) -> VWm conjHpm(3))
     2.10222836E-06   2         -47        24  # BR(hh(4) -> Hpm(3) conjVWm)
     1.54629399E-06   2          35        35  # BR(hh(4) -> hh(2) hh(2))
     5.38818313E-07   2          23        23  # BR(hh(4) -> VZ VZ)
     4.19021329E-07   2          -5         5  # BR(hh(4) -> barFd(3) Fd(3))
     1.92119642E-07   2          25        35  # BR(hh(4) -> hh(1) hh(2))
     1.84756783E-07   2    -1000025   1000025  # BR(hh(4) -> barChi(3) Chi(3))
     1.47002349E-07   2         -37        47  # BR(hh(4) -> Hpm(2) conjHpm(3))
     1.47002349E-07   2         -47        37  # BR(hh(4) -> Hpm(3) conjHpm(2))
     1.00427250E-07   2    -1000023   1000035  # BR(hh(4) -> barChi(2) Chi(4))
     1.00427250E-07   2    -1000035   1000023  # BR(hh(4) -> barChi(4) Chi(2))
     7.90111124E-08   2         -15        15  # BR(hh(4) -> barFe(3) Fe(3))
     1.89279534E-08   2    -1000035   1000022  # BR(hh(4) -> barChi(4) Chi(1))
     1.89279534E-08   2    -1000022   1000035  # BR(hh(4) -> barChi(1) Chi(4))
     1.22980452E-08   2          -6         6  # BR(hh(4) -> barFu(3) Fu(3))
     2.95572594E-09   2          25        25  # BR(hh(4) -> hh(1) hh(1))
     4.62724847E-10   2        -402       401  # BR(hh(4) -> conjRh(2) Rh(1))
     4.62724847E-10   2        -401       402  # BR(hh(4) -> conjRh(1) Rh(2))
     4.43917764E-10   2    -1000022   1000025  # BR(hh(4) -> barChi(1) Chi(3))
     4.43917764E-10   2    -1000025   1000022  # BR(hh(4) -> barChi(3) Chi(1))
     3.04440110E-10   2          21        21  # BR(hh(4) -> VG VG)
     2.79331762E-10   2         -13        13  # BR(hh(4) -> barFe(2) Fe(2))
     1.95747381E-10   2          -3         3  # BR(hh(4) -> barFd(2) Fd(2))
DECAY        36     2.01157922E-11   # Ah(2) decays
     9.99896503E-01   2          22        22  # BR(Ah(2) -> VP VP)
     9.29038343E-05   2          -5         5  # BR(Ah(2) -> barFd(3) Fd(3))
     8.48041792E-06   2         -15        15  # BR(Ah(2) -> barFe(3) Fe(3))
     1.28874008E-06   2          21        21  # BR(Ah(2) -> VG VG)
     7.53081897E-07   2          -4         4  # BR(Ah(2) -> barFu(2) Fu(2))
     4.09410199E-08   2          -3         3  # BR(Ah(2) -> barFd(2) Fd(2))
     3.00462267E-08   2         -13        13  # BR(Ah(2) -> barFe(2) Fe(2))
DECAY        46     3.99811777E+01   # Ah(3) decays
     8.64140742E-01   2          -5         5  # BR(Ah(3) -> barFd(3) Fd(3))
     1.34487535E-01   2         -15        15  # BR(Ah(3) -> barFe(3) Fe(3))
     4.75463738E-04   2         -13        13  # BR(Ah(3) -> barFe(2) Fe(2))
     4.58590513E-04   2          -6         6  # BR(Ah(3) -> barFu(3) Fu(3))
     3.96094533E-04   2          -3         3  # BR(Ah(3) -> barFd(2) Fd(2))
     2.26150142E-05   2          23        25  # BR(Ah(3) -> VZ hh(1))
     9.72276734E-06   2          23        35  # BR(Ah(3) -> VZ hh(2))
     8.34738885E-06   2          21        21  # BR(Ah(3) -> VG VG)
     8.26275356E-07   2          -1         1  # BR(Ah(3) -> barFd(1) Fd(1))
     3.05368981E-08   2          22        22  # BR(Ah(3) -> VP VP)
     1.11211486E-08   2         -11        11  # BR(Ah(3) -> barFe(1) Fe(1))
     9.60480424E-09   2         -24        24  # BR(Ah(3) -> VWm conjVWm)
     6.26260341E-09   2          -4         4  # BR(Ah(3) -> barFu(2) Fu(2))
     4.43955627E-09   2          22        23  # BR(Ah(3) -> VP VZ)
     3.65235653E-10   2          23        23  # BR(Ah(3) -> VZ VZ)
DECAY        56     1.58037300E+01   # Ah(4) decays
     4.96970413E-01   2    -1000023   1000023  # BR(Ah(4) -> barChi(2) Chi(2))
     4.93196838E-01   2    -2000024   2000024  # BR(Ah(4) -> Cha2(1) barCha2(1))
     4.09728282E-03   2    -2000024   2000037  # BR(Ah(4) -> Cha2(1) barCha2(2))
     4.09728282E-03   2    -2000037   2000024  # BR(Ah(4) -> Cha2(2) barCha2(1))
     3.85230400E-04   2    -1000022   1000023  # BR(Ah(4) -> barChi(1) Chi(2))
     3.85230400E-04   2    -1000023   1000022  # BR(Ah(4) -> barChi(2) Chi(1))
     3.07547961E-04   2    -1000023   1000025  # BR(Ah(4) -> barChi(2) Chi(3))
     3.07547961E-04   2    -1000025   1000023  # BR(Ah(4) -> barChi(3) Chi(2))
     9.24467910E-05   2          23        23  # BR(Ah(4) -> VZ VZ)
     8.86834796E-05   2          22        22  # BR(Ah(4) -> VP VP)
     6.88859682E-05   2          22        23  # BR(Ah(4) -> VP VZ)
     1.09057840E-06   2          35        36  # BR(Ah(4) -> hh(2) Ah(2))
     4.06456098E-07   2    -1000022   1000035  # BR(Ah(4) -> barChi(1) Chi(4))
     4.06456098E-07   2    -1000035   1000022  # BR(Ah(4) -> barChi(4) Chi(1))
     3.39982634E-07   2          36        45  # BR(Ah(4) -> Ah(2) hh(3))
     1.86413834E-07   2         -24        24  # BR(Ah(4) -> VWm conjVWm)
     1.64585396E-07   2          25        36  # BR(Ah(4) -> hh(1) Ah(2))
     8.94441189E-09   2          23        45  # BR(Ah(4) -> VZ hh(3))
     3.03129626E-09   2    -1000025   1000022  # BR(Ah(4) -> barChi(3) Chi(1))
     3.03129626E-09   2    -1000022   1000025  # BR(Ah(4) -> barChi(1) Chi(3))
     5.97088789E-10   2    -1000022   1000022  # BR(Ah(4) -> barChi(1) Chi(1))
     1.68647662E-10   2          23        35  # BR(Ah(4) -> VZ hh(2))
     1.34331268E-10   2          -5         5  # BR(Ah(4) -> barFd(3) Fd(3))
DECAY       -37     3.30908188E+01   # Hpm(2) decays
     8.37616098E-01   2          -6         5  # BR(Hpm(2) -> barFu(3) Fd(3))
     1.61358740E-01   2         -16        15  # BR(Hpm(2) -> barFv(3) Fe(3))
     5.70463468E-04   2         -14        13  # BR(Hpm(2) -> barFv(2) Fe(2))
     4.06061239E-04   2          -4         3  # BR(Hpm(2) -> barFu(2) Fd(2))
     2.44490452E-05   2         -24        35  # BR(Hpm(2) -> VWm hh(2))
     2.11361836E-05   2         -24        25  # BR(Hpm(2) -> VWm hh(1))
     2.16844043E-06   2         -24        23  # BR(Hpm(2) -> VWm VZ)
     8.47045159E-07   2          -2         1  # BR(Hpm(2) -> barFu(1) Fd(1))
     2.34462854E-08   2         -24        22  # BR(Hpm(2) -> VWm VP)
     1.33432026E-08   2         -12        11  # BR(Hpm(2) -> barFv(1) Fe(1))
DECAY       -47     1.58064828E+01   # Hpm(3) decays
     9.90116678E-01   2    -2000024  -1000023  # BR(Hpm(3) -> Cha2(1) barChi(2))
     4.13958012E-03   2    -2000024  -1000025  # BR(Hpm(3) -> Cha2(1) barChi(3))
     3.84900970E-03   2    -2000037  -1000023  # BR(Hpm(3) -> Cha2(2) barChi(2))
     9.08472364E-04   2     1000023   1000024  # BR(Hpm(3) -> Chi(2) barCha1(1))
     7.69539374E-04   2    -2000024  -1000022  # BR(Hpm(3) -> Cha2(1) barChi(1))
     2.07595228E-04   2         -24        22  # BR(Hpm(3) -> VWm VP)
     3.34212052E-06   2    -2000037  -1000022  # BR(Hpm(3) -> Cha2(2) barChi(1))
     3.09682678E-06   2     1000022   1000024  # BR(Hpm(3) -> Chi(1) barCha1(1))
     9.76571833E-07   2         -24        36  # BR(Hpm(3) -> VWm Ah(2))
     9.53522854E-07   2     1000022   1000037  # BR(Hpm(3) -> Chi(1) barCha1(2))
     3.38380493E-07   2         -37        36  # BR(Hpm(3) -> Hpm(2) Ah(2))
     1.83526465E-07   2         -37        46  # BR(Hpm(3) -> Hpm(2) Ah(3))
     1.83504429E-07   2         -37        45  # BR(Hpm(3) -> Hpm(2) hh(3))
     2.73809885E-08   2    -1000012   2000011  # BR(Hpm(3) -> conjSv(1) Se(4))
     1.72187519E-08   2         -24        46  # BR(Hpm(3) -> VWm Ah(3))
     3.09305327E-09   2         -37        23  # BR(Hpm(3) -> Hpm(2) VZ)
     2.14850101E-09   2         -24        45  # BR(Hpm(3) -> VWm hh(3))
     3.31337700E-10   2         -37        35  # BR(Hpm(3) -> Hpm(2) hh(2))
DECAY       -57     2.79022434E+02   # Hpm(4) decays
     1.85922478E-01   2         -37        46  # BR(Hpm(4) -> Hpm(2) Ah(3))
     1.85918345E-01   2         -37        45  # BR(Hpm(4) -> Hpm(2) hh(3))
     1.19113660E-01   2     1000035   1000037  # BR(Hpm(4) -> Chi(4) barCha1(2))
     8.13499296E-02   2    -2000024  -1000023  # BR(Hpm(4) -> Cha2(1) barChi(2))
     7.74154913E-02   2     1000024   1000025  # BR(Hpm(4) -> barCha1(1) Chi(3))
     7.73289590E-02   2    -2000037  -1000025  # BR(Hpm(4) -> Cha2(2) barChi(3))
     7.32818774E-02   2        -401       403  # BR(Hpm(4) -> conjRh(1) SRum)
     5.58492741E-02   2    -1000002   1000005  # BR(Hpm(4) -> conjSu(1) Sd(3))
     5.58492500E-02   2    -1000004   2000001  # BR(Hpm(4) -> conjSu(2) Sd(4))
     2.72798442E-02   2    -1000012   2000011  # BR(Hpm(4) -> conjSv(1) Se(4))
     1.93928961E-02   2        -404       402  # BR(Hpm(4) -> conjSRdp Rh(2))
     1.87698432E-02   2    -1000014   2000013  # BR(Hpm(4) -> conjSv(2) Se(5))
     1.87697674E-02   2    -1000016   2000015  # BR(Hpm(4) -> conjSv(3) Se(6))
     8.09911394E-04   2     1000024   1000035  # BR(Hpm(4) -> barCha1(1) Chi(4))
     8.03057671E-04   2    -2000024  -1000025  # BR(Hpm(4) -> Cha2(1) barChi(3))
     7.31322264E-04   2    -2000037  -1000023  # BR(Hpm(4) -> Cha2(2) barChi(2))
     6.90716043E-04   2     1000025   1000037  # BR(Hpm(4) -> Chi(3) barCha1(2))
     2.50123756E-04   2     1000023   1000024  # BR(Hpm(4) -> Chi(2) barCha1(1))
     7.82767674E-05   2    -2000024  -1000022  # BR(Hpm(4) -> Cha2(1) barChi(1))
     7.36677825E-05   2    -2000037  -1000035  # BR(Hpm(4) -> Cha2(2) barChi(4))
     7.22438611E-05   2         -37        23  # BR(Hpm(4) -> Hpm(2) VZ)
     6.97492072E-05   2         -24        46  # BR(Hpm(4) -> VWm Ah(3))
     6.94772528E-05   2         -24        45  # BR(Hpm(4) -> VWm hh(3))
     6.71071534E-05   2         -37        35  # BR(Hpm(4) -> Hpm(2) hh(2))
     2.60977137E-05   2         -24        22  # BR(Hpm(4) -> VWm VP)
     6.04465342E-06   2         -37        25  # BR(Hpm(4) -> Hpm(2) hh(1))
     2.68892080E-06   2         -47        35  # BR(Hpm(4) -> Hpm(3) hh(2))
     2.10329072E-06   2         -24        56  # BR(Hpm(4) -> VWm Ah(4))
     9.87478904E-07   2         -24        23  # BR(Hpm(4) -> VWm VZ)
     9.41797946E-07   2         -24        35  # BR(Hpm(4) -> VWm hh(2))
     9.14254150E-07   2    -2000024  -1000035  # BR(Hpm(4) -> Cha2(1) barChi(4))
     6.16917273E-07   2     1000023   1000037  # BR(Hpm(4) -> Chi(2) barCha1(2))
     4.22690856E-07   2         -24        25  # BR(Hpm(4) -> VWm hh(1))
     4.05232398E-07   2         -47        25  # BR(Hpm(4) -> Hpm(3) hh(1))
     3.70762476E-07   2          -6         5  # BR(Hpm(4) -> barFu(3) Fd(3))
     3.67850713E-07   2     1000022   1000024  # BR(Hpm(4) -> Chi(1) barCha1(1))
     3.27004081E-07   2    -2000037  -1000022  # BR(Hpm(4) -> Cha2(2) barChi(1))
     1.49370578E-07   2         -47        45  # BR(Hpm(4) -> Hpm(3) hh(3))
     1.47509654E-07   2         -37        56  # BR(Hpm(4) -> Hpm(2) Ah(4))
     7.83423893E-08   2         -16        15  # BR(Hpm(4) -> barFv(3) Fe(3))
     2.95205309E-08   2     1000022   1000037  # BR(Hpm(4) -> Chi(1) barCha1(2))
     2.32351452E-08   2        -402       403  # BR(Hpm(4) -> conjRh(2) SRum)
     1.50626661E-08   2        -404       401  # BR(Hpm(4) -> conjSRdp Rh(1))
     2.76967398E-10   2         -14        13  # BR(Hpm(4) -> barFv(2) Fe(2))
     1.69579297E-10   2          -4         3  # BR(Hpm(4) -> barFu(2) Fd(2))
DECAY   3000022     1.22919633E-07   # sigmaO decays
     9.92628965E-01   2          -6         6  # BR(sigmaO -> barFu(3) Fu(3))
     6.59149949E-03   2          -5         5  # BR(sigmaO -> barFd(3) Fd(3))
     7.79528662E-04   2          -4         4  # BR(sigmaO -> barFu(2) Fu(2))
     5.60667353E-09   2          -2         2  # BR(sigmaO -> barFu(1) Fu(1))
     8.85870046E-10   2          -3         3  # BR(sigmaO -> barFd(2) Fd(2))
DECAY   3000021     6.98901602E+01   # phiO decays
     1.47359395E-01   2    -1000001   1000001  # BR(phiO -> conjSd(1) Sd(1))
     1.47359360E-01   2    -1000003   1000003  # BR(phiO -> conjSd(2) Sd(2))
     1.46256498E-01   2    -1000002   1000002  # BR(phiO -> conjSu(1) Su(1))
     1.46256480E-01   2    -1000004   1000004  # BR(phiO -> conjSu(2) Su(2))
     1.46179193E-01   2    -1000005   1000005  # BR(phiO -> conjSd(3) Sd(3))
     1.46179179E-01   2    -2000001   2000001  # BR(phiO -> conjSd(4) Sd(4))
     1.20095969E-01   2    -2000003   2000003  # BR(phiO -> conjSd(5) Sd(5))
     9.34085230E-05   2          21        21  # BR(phiO -> VG VG)
     7.76147069E-05   2          21        22  # BR(phiO -> VG VP)
     5.79821301E-05   2    -1000021   1000022  # BR(phiO -> barGlu Chi(1))
     5.79821301E-05   2    -1000022   1000021  # BR(phiO -> barChi(1) Glu)
     2.61626531E-05   2          21        23  # BR(phiO -> VG VZ)
     3.57232131E-07   2    -1000021   1000023  # BR(phiO -> barGlu Chi(2))
     3.57232131E-07   2    -1000023   1000021  # BR(phiO -> barChi(2) Glu)
     5.99340100E-08   2          -6         6  # BR(phiO -> barFu(3) Fu(3))
Block EFFHIGGSCOUPLINGS
       25          21          21     2.50018500E-05   # hh(1)-VG-VG
       25          22          22     1.00339815E-05   # hh(1)-VP-VP
       25          22          23     1.75459890E-05   # hh(1)-VP-VZ
       35          21          21     6.25664406E-05   # hh(2)-VG-VG
       35          22          22     2.96999030E-05   # hh(2)-VP-VP
       35          22          23     5.16230786E-05   # hh(2)-VP-VZ
       45          21          21     2.05324092E-06   # hh(3)-VG-VG
       45          22          22     3.18174026E-07   # hh(3)-VP-VP
       45          22          23     9.22390974E-08   # hh(3)-VP-VZ
       55          21          21     5.29674784E-09   # hh(4)-VG-VG
       55          22          22     2.70293133E-06   # hh(4)-VP-VP
       55          22          23     1.70466328E-06   # hh(4)-VP-VZ
       36          21          21     6.39642934E-11   # Ah(2)-VG-VG
       36          22          22     1.59359316E-07   # Ah(2)-VP-VP
       46          21          21     2.69573170E-06   # Ah(3)-VG-VG
       46          22          22     4.61167609E-07   # Ah(3)-VP-VP
       56          22          23     1.77498688E-07   # Ah(3)-VP-VZ
       56          21          21     1.57419074E-12   # Ah(4)-VG-VG
       56          22          22     3.24471544E-06   # Ah(4)-VP-VP
       66          22          23     1.08865524E-03   # Ah(4)-VP-VZ
Block NORMALIZEDEFFHIGGSCOUPLINGS
       25           0           0     2.33415216E-03   #
       25          -1           1     2.59628448E-01   #
       25          -2           2     3.61080187E-01   #
       25          -3           3     2.58331067E-01   #
       25          -4           4     3.61077582E-01   #
       25          -5           5     2.57199339E-01   #
       25          -6           6     3.61072432E-01   #
       25         -11          11     2.56836973E-01   #
       25         -13          13     2.56836971E-01   #
       25         -15          15     2.56837057E-01   #
       25         -24          24     3.61221058E-01   #
       25          23          23     3.61135145E-01   #
       25          21          21     3.63944762E-01   #
       25          22          22     3.65583823E-01   #
       25          23          22     3.64761562E-01   #
       35           0           0     3.98400752E-03   #
       35          -1           1     9.21592570E-01   #
       35          -2           2     9.32538720E-01   #
       35          -3           3     9.21456622E-01   #
       35          -4           4     9.32534333E-01   #
       35          -5           5     9.21156445E-01   #
       35          -6           6     9.32564630E-01   #
       35         -11          11     9.21292465E-01   #
       35         -13          13     9.21292461E-01   #
       35         -15          15     9.21292524E-01   #
       35         -24          24     9.30765928E-01   #
       35          23          23     9.32071150E-01   #
       35          21          21     9.33235249E-01   #
       35          22          22     9.71104364E-01   #
       35          23          22     9.47522815E-01   #
       36           0           0     1.38976795E-03   #
       36          -1           1     0.00000000E+00   #
       36          -2           2     0.00000000E+00   #
       36          -3           3     0.00000000E+00   #
       36          -4           4     0.00000000E+00   #
       36          -5           5     0.00000000E+00   #
       36          -6           6     0.00000000E+00   #
       36         -11          11     0.00000000E+00   #
       36         -13          13     0.00000000E+00   #
       36         -15          15     0.00000000E+00   #
       36         -24          24     0.00000000E+00   #
       36          23          23     0.00000000E+00   #
       36          21          21     8.50599750E-07   #
       36          22          22     6.16899404E-03   #
       36          23          22     0.00000000E+00   #
Block HIGGSSIGNALS
     1     1.59000000E+02   # number of degrees of freedom
     2     1.57226481E+02   # 𝜒²
     3     1.51551655E+02   # SM 𝜒² for mh = 125.250000 GeV
     4     5.85770004E-02   # p-value
Block HIGGSBOUNDS
 25  1     4.04032602E-01   # LEP [eeHZ>bb] from hep-ex/0306033 (LEPComb 2.5fb-1, M=(12, 120))
 25  2     8.36418370E-01   # expRatio
 35  1     6.61322091E-01   # LHC8 [vbfH,HW,Htt,H,HZ]>[bb,tautau,WW,ZZ,gamgam] from CMS-PAS-HIG-12-045 (CMS 17.3fb-1, M=(110, 600))
 35  2     3.32688086E+00   # expRatio
Block LILITH
     1     5.30000000E+01   # number of degrees of freedom
     2     5.97228508E+01   # 𝜒²
     3     5.47825089E+01   # SM 𝜒² for mh = 125.250000 GeV
     4     8.45703984E-02   # p-value

